Comparative Performance of the AVL Tree and Three Variants of the Red-Black Tree

This article compares the performance of the AVL tree to the performance of the bottom-up, top-down, and left-leaning red-black trees. The bottom-up red-black tree is faster than the AVL tree for insertion and deletion of randomly ordered keys. The AVL tree is faster than the bottom-up red-black tree for insertion but slower for deletion of consecutively ordered keys. The top-down red-black tree is faster than the bottom-up red-black tree for insertion but slower for deletion of randomly ordered keys, and slower for insertion and deletion of consecutively ordered keys. The left-leaning red-black tree is slower than the three other trees for insertion and deletion of randomly and consecutively ordered keys. An alternative deletion algorithm, which reduces the number of rebalancing operations required by deletion, is analyzed.

==> anc/avlTree.h <==
/*
 * Modifications Copyright (c) 1996, 2016, 2023, 2024 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * AVL tree-building functions modified from Pascal procedures
 * 4.63 (p. 220) and 4.64 (p. 223) of Nicklaus Wirth's textbook,
 * "Algorithms + Data Structures = Programs" with correction
 * of the bug in the del procedure and bifurcation of that
 * procedure into the eraseLeft and eraseRight functions.  The
 * eraseRight function performs the identical operations to del,
 * whereas the eraseLeft function performs the mirror-image
 * operations to del. Selection between these two functions
 * reduces the number of rotations required following deletion.
 *
 * Compile with a test program, for example, test_avlTree.cpp via:
 * 
 * g++ -std=c++11 -O3 test_avlTree.cpp
 * 
 * To enable parent pointers, compile via:
 * 
 * g++ -std=c++11 -O3 -D PARENT test_avlTree.cpp
 * 
 * To enable selection of a preferred replacment node
 * when a 2-child node is deleted, compile via:
 * 
 * g++ -std=c++11 -O3 -D ENABLE_PREFERRED_TEST test_avlTree.cpp
 * 
 * To invert selection of a preferred replacement node
 * when the balance of the 2-child node is 0, compile via:
 * 
 * g++ -std=c++11 -O3 -D ENABLE_PREFERRED_TEST -D INVERT_PREFERRED_TEST test_avlTree.cpp
 *
 * To disable the freed list that avoids re-use of new and delete, compile via:
 * 
 * g++ -std=c++11 -O3 -D DISABLE_FREED_LIST test_avlTree.cpp
 * 
 * To preallocate the freed list as a vector of avl tree nodes, compile via:
 * 
 * g++ -std=c++11 -O3 -D PREALLOCATE test_avlTree.cpp
 */

#ifndef ADELSON_VELSKII_LANDIS_WIRTH_AVL_TREE_RECURSE_H
#define ADELSON_VELSKII_LANDIS_WIRTH_AVL_TREE_RECURSE_H

#include <iostream>
#include <exception>
#include <sstream>
#include <vector>

/*
 * The avlTree class defines the root of the AVL tree and stores the
 * lli, lri, rli, rri, lle, lre, rle, and rre rotation counters
 * and the h, a, and r boolean variables.
 */
template <typename K>
class avlTree
{
private:
    typedef int8_t bal_t;

private:
    struct Node {
        K key;          // the key stored in this node
        bal_t bal;      // the left/right balance that assumes values of -1, 0, or +1
        Node *left, *right;
#ifdef PARENT
        Node* parent ;
#endif
       
        Node( K const& x, bool& h ) {
            h = true;  // the height has changed
            bal = 0;   // the subtree is balanced at this node
            key = x;
            left = right = nullptr;
#ifdef PARENT
            parent = nullptr;
# endif
       }

       Node() {
            bal = 0;   // the subtree is balanced at this node
            left = right = nullptr;
#ifdef PARENT
            parent = nullptr;
# endif
   }
};

public:
    size_t nodeSize() {
        return sizeof(Node);
    }

private:
    Node* root;     // the root of the tree
    size_t count;   // the number of nodes in the tree
    bool h, a, r;   // record modification of the tree

#ifndef DISABLE_FREED_LIST
    Node* freed;    // the freed list
#ifdef PREALLOCATE
    std::vector<Node> nodes;
#endif
#endif
  
public:
    size_t lle, lre, rle, rre, lli, lri, rli, rri;  // the rotation counters
   
public:
    avlTree() {
        root = nullptr;
        lle = lre = rle = rre = lli = lri = rli = rri = count = 0;
        h = a = r = false;
#ifndef DISABLE_FREED_LIST
        freed = nullptr;
#endif
    }
    
public:
    ~avlTree() {
        clear();
    }

    /*
     * Delete every node in the AVL tree.  If the tree has been
     * completely deleted via prior calls to the erase function,
     * this function will do nothing.
     * 
     * Calling parameter:
     * 
     * @param p (IN) the root of the subtree at this level of recursion
     */
public:
    void clear(Node* const p) {
        if (p == nullptr) {
            return;
        }
        clear(p->left);
        clear(p->right);
        delete p;
    }
    
    /* Delete every node in the AVL tree and on the freed list. */
public:
    void clear() {
        clear(root);
        root = nullptr;
        count = 0;
#ifndef DISABLE_FREED_LIST
	    clearFreed();
#endif
    }

    /* Delete every node from the freed list. */
private:
    void clearFreed() {
#ifndef DISABLE_FREED_LIST
#ifndef PREALLOCATE
        while ( freed != nullptr ) {
            Node* next = freed->left;
            delete freed;
            freed = next;
        }
#else
        nodes.clear();
#endif
        freed = nullptr;
#endif
    }

    /*
     * Attempt to obtain a node from the freed list instead of
     * creating a new node.
     * 
     * Calling parameters:
     * 
     * @param x (IN) the key to store in the node
     * @param h (MODIFIED) specifies that the tree height has changed
     * 
     * @return a pointer to the node
     */ 
private:
    inline Node* newNode( K const& x, bool& h ) {

#ifndef DISABLE_FREED_LIST
        if (freed != nullptr )
         {
            Node* p = freed;
            freed = freed->left;
            h = true;    // the height has changed
            p->bal = 0;  // the subtree is balanced at this node
            p->key = x;
            p->left = p->right = nullptr;
#ifdef PARENT
            p->parent = nullptr;
#endif
            return p;
        } else
#endif
        {
            return new Node( x, h );
        }
    }

    /*
     * Prepend a node to the freed list instead of deleting it.
     *
     * Calling parameter:
     *
     * @param q (IN) pointer to the node
     */
private:
    inline void deleteNode( Node* q ) {
#ifndef DISABLE_FREED_LIST
        q->left = freed;
        freed = q;
#else
        delete q;
#endif
    }
    
    /* Report the number of nodes on the freed list. */
public:
    size_t freedSize() {
        size_t count = 0;
 #ifndef DISABLE_FREED_LIST
       Node* p = freed;
        while(p != nullptr) {
            ++count;
            p = p->left;
        }
#endif
        return count;
    }

    /*
     * Prepend the specified number of nodes to the freed list.
     *
     * Calling parameters:
     *
     * @param n (IN) the number of nodes to prepend
     */
public:
    void freedPreallocate( size_t const n ) {
#ifndef DISABLE_FREED_LIST
#ifndef PREALLOCATE
       for (size_t i = 0; i < n; ++i) {
            Node* p = new Node();
            p->left = freed;
            freed = p;
        }
#else
        nodes.resize(n);
        for (size_t i = 0; i < n; ++i) {
            Node* p = &nodes[i];
            p->left = freed;
            freed = p;
        }
#endif
#endif
    }

    /* Return the number of nodes in the AVL tree. */
public:
    size_t size() {
        return count;
    }

    /* Return true if there are no nodes in the AVL tree. */
public:
    bool empty() {
        return ( count == 0 );
    }

    /*
     * Search the tree for the existence of a key.
     *
     * Calling parameter:
     *
     * @param x (IN) the key to search for
     * 
     * @return true if the key was found; otherwise, false
     */
public:
    inline bool contains( K const& x ) {
        return contains(root, x);
    }
    
   /* Search the tree for the existence of a key.
    *
    * Calling parameters:
    *
    * @param p (IN) the root of the subtree at this level of recursion
    * @param x (IN) the key to search for
    * 
    * @return true if the key was found; otherwise, false
    */
private:
    inline bool contains( Node* const p, K const& x) {

        Node* q = p;
        while ( q != nullptr ) {                    // iterate; don't use recursion
            if ( x < q->key ) {
                q = q->left;                        // follow the left branch
            } else if ( x > q->key ) {
                q = q->right;                       // follow the right branch
            } else {
                return true;                        // found the key, so return true
            }
        }
        return false;                               // didn't find the key, so return false
    }
    
    /*
     * Search the tree for the existence of a key.
     * If the key is not found, it is is added to
     * the tree as a new node. If the key is found,
     * it is ignored. Then the tree is rebalanced
     * if necessary.
     *
     * Calling parameter:
     *
     * @param x (IN) the key to add to the tree
     * 
     * @return true if the key was added as a new node; otherwise, false
     */
public:
#ifdef PARENT
    inline bool insert( K const& x ) {
        h = false, a = true;
        if ( root != nullptr ) {
            root = insert( nullptr, root, x );
            if ( a == true ) {
                ++count;
            }
        } else {
            root = newNode( x, h );
            root->parent = nullptr;
            ++count;
        }
        return a;
    }
#else
    inline bool insert( K const& x ) {
        h = false, a = true;
        if ( root != nullptr ) {
            root = insert( root, x );
            if ( a == true ) {
                ++count;
            }
        } else {
            root = newNode( x, h );
            ++count;
        }
        return a;
    }
#endif

    /*
     * Removes a node from the tree. Then the tree
     * is rebalanced if necessary.
     * 
     * Calling parameter:
     * 
     * @param x (IN) the key to remove from the tree
     * 
     * @return true if the key was removed from the tree; otherwise, false
     */
public:
    inline bool erase( K const& x ) {
        h = false, r = false;
        if ( root != nullptr ) {
            root = erase( root, x );
            if ( r == true ) {
                --count;
            }
        }
        return r;
    }

    /*
     * Rebalance following insertion of a left node.
     * 
     * Calling parameter:
     * 
     * @param p (IN) the root of the subtree at this level of recursion
     * 
     * @return the root of the rebalanced subtree
     */
private:
    inline Node* balanceInsertLeft( Node* p ) {
        switch ( p->bal ) {
            case 1:                         // balance restored
                p->bal = 0;
                h = false;
                break;
            case 0:                         // tree has become more unbalanced
                p->bal = -1;
                break;
            case -1:		                // tree must be rebalanced
                Node* p1 = p->left;
                if ( p1->bal == -1 ) {		// single LL rotation
                    lli++;
                    p->left = p1->right;
#ifdef PARENT
                    if ( p->left != nullptr ) {
                        p->left->parent = p;
                    }
                    p1->parent = p->parent;
                    p->parent = p1;
#endif
                    p1->right = p;
                    p->bal = 0;
                    p = p1;
                } else {			        // double LR rotation
                    lri++;
                    Node* p2 = p1->right;
                    p1->right = p2->left;
#ifdef PARENT
                    if ( p1->right != nullptr ) {
                        p1->right->parent = p1;
                    }
#endif
                    p2->left = p1;
                    p->left = p2->right;
#ifdef PARENT
                    if ( p->left != nullptr ) {
                        p->left->parent = p;
                    }
                    p->parent = p1->parent = p2;
                    p2->parent = p->parent;
#endif
                    p2->right = p;
                    if ( p2->bal == -1 ) {
                        p->bal = 1;
                    } else {
                        p->bal = 0;
                    }
                    if ( p2->bal == 1 ) {
                        p1->bal = -1;
                    } else {
                        p1->bal = 0;
                    }
                    p = p2;
                }
                p->bal = 0;
                h = false;
                break;
        }
        return p;
    }

    /*
     * Rebalance following insertion of a right node.
     * 
     * Calling parameter:
     * 
     * @param p (IN) the root of the subtree at this level of recursion
     * 
     * @return the root of the rebalanced subtree
     */
private:
    inline Node* balanceInsertRight( Node* p ) {
        switch ( p->bal ) {
            case -1:                        // balance restored
                p->bal = 0;
                h = false;
                break;
            case 0:                         // tree has become more unbalanced
                p->bal = 1;
                break;
            case 1:                         // tree must be rebalanced
                Node* p1 = p->right;
                if ( p1->bal == 1 ) {       // single RR rotation
                    rri++;
                    p->right = p1->left;
#ifdef PARENT
                    if ( p->right != nullptr ) {
                        p->right->parent = p;
                    }
                    p1->parent = p->parent;
                    p->parent = p1;
#endif
                    p1->left = p;
                    p->bal = 0;
                    p = p1;
                } else {                    // double RL rotation
                    rli++;
                    Node* p2 = p1->left;
                    p1->left = p2->right;
#ifdef PARENT
                    if ( p1->left != nullptr ) {
                        p1->left->parent = p1;
                    }
#endif
                    p2->right = p1;
                    p->right = p2->left;
#ifdef PARENT
                    if ( p->right != nullptr ) {
                        p->right->parent = p;
                    }
                    p->parent = p1->parent = p2;
                    p2->parent = p->parent;
#endif
                    p2->left = p;
                    if ( p2->bal == 1 ) {
                        p->bal = -1;
                    } else {
                        p->bal = 0;
                    }
                    if ( p2->bal == -1 ) {
                        p1->bal = 1;
                    } else {
                        p1->bal = 0;
                    }
                    p = p2;
                }
                p->bal = 0;
                h = false;
                break;
        }
        return p;
    }

    /*
     * Search the tree for the existence of a key.
     * If the key is not found, it is is added to
     * the tree as a new node. If the key is found,
     * it is ignored. Then the tree is rebalanced
     * if necessary.
     *
     * Calling parameter:
     *
     * @param q (IN) pointer to parent of the root of the subtree
     * @param p (IN) the root of the subtree at this level of recursion
     * @param x (IN) the key to add to the tree
     * 
     * @return the root of the rebalanced subtree
     */
public:
#ifdef PARENT
    Node* insert( Node* q, Node* p,  K const& x ) {
        
        if ( x < p->key ) {                         // search the left branch?
            if ( p->left != nullptr ) {
                p->left = insert( p, p->left, x );
            } else {
                Node* r = newNode( x, h );
                r->parent = q;
                p->left = r;
                a = true;
            }
            if ( h ) {                              // left branch has grown higher
                p = balanceInsertLeft( p );
            }
        } else if ( x > p->key ) {                  // search the right branch?
            if ( p->right != nullptr ) {
                p->right = insert( p, p->right, x );
            } else {
                Node*r = newNode( x, h );
                r->parent = q;
                p->right = r;
                a = true;
            }
            if ( h ) {                              // right branch has grown higher
                p = balanceInsertRight( p );
            }
        } else {
            // The key is already in the tree.
            // For a tree, don't insert the key twice.
            // For a map, overwrite the value.
            h = false;
            a = false;
        }

        return p;  // the root of the rebalanced subtree
    }
#else
    Node* insert( Node* p,  K const& x ) {
        
        if ( x < p->key ) {                         // search the left branch?
            if ( p->left != nullptr ) {
                p->left = insert( p->left, x );
            } else {
                p->left = newNode( x, h );
                a = true;
            }
            if ( h ) {                              // left branch has grown higher
                p = balanceInsertLeft( p );
            }
        } else if ( x > p->key ) {                  // search the right branch?
            if ( p->right != nullptr ) {
                p->right = insert( p->right, x );
            } else {
                p->right = newNode( x, h );
                a = true;
            }
            if ( h ) {                              // right branch has grown higher
                p = balanceInsertRight( p );
            }
        } else {
            // The key is already in the tree.
            // For a tree, don't insert the key twice.
            // For a map, overwrite the value.
            h = false;
            a = false;
        }

        return p;  // the root of the rebalanced subtree
    }
#endif
    
    /*
     * Rebalance following deletion of a left node.
     * 
     * Calling parameter:
     * 
     * @param p (IN) the root of the subtree at this level of recursion
     * 
     * @return the root of the rebalanced subtree
     */
private:
    inline Node* balanceEraseLeft( Node* p ) {
        
        switch ( p->bal ) {
            case -1:                    // balance restored
                p->bal = 0;
                break;
            case 0:                     // tree has become more unbalanced
                p->bal = 1;
                h = false;
                break;
            case 1:                     // tree must be rebalanced
                Node* p1 = p->right;
                if ( p1->bal >= 0 ) {   // single RR rotation
                    rre++;
                    p->right = p1->left;
#ifdef PARENT
                    if ( p->right != nullptr ) {
                        p->right->parent = p;
                    }
                    p1->parent = p->parent;
                    p->parent = p1;
#endif
                    p1->left = p;
                    if ( p1->bal == 0 ) {
                        p->bal = 1;
                        p1->bal = -1;
                        h = false;
                    } else {
                        p->bal = 0;
                        p1->bal = 0;
                    }
                    p = p1;
                } else {				  // double RL rotation
                    rle++;
                    Node* p2 = p1->left;
                    p1->left = p2->right;
#ifdef PARENT
                    if ( p1->left != nullptr ) {
                        p1->left->parent = p1;
                    }
#endif
                    p2->right = p1;
                    p->right = p2->left;
#ifdef PARENT
                    if ( p->right != nullptr ) {
                        p->right->parent = p;
                    }
                    p->parent = p1->parent = p2;
                    p2->parent = p->parent;
#endif
                    p2->left = p;
                    if ( p2->bal == 1 ) {
                        p->bal = -1;
                    } else {
                        p->bal = 0;
                    }
                    if ( p2->bal == -1 ) {
                        p1->bal = 1;
                    } else {
                        p1->bal = 0;
                    }
                    p = p2;
                    p->bal = 0;
                }
                break;
        }
        return p; // the root of the rebalanced subtree
    }
    
    /*
     * Rebalances following deletion of a right node.
     * 
     * Calling parameter:
     * 
     * @param p (IN) the root of the subtree at this level of recursion
     * 
     * @return the root of the rebalanced subtree
     */
private:
    inline Node* balanceEraseRight( Node* p ) {
        
        switch ( p->bal ) {
            case 1:                     // balance restored
                p->bal = 0;
                break;
            case 0:                     // tree has become more unbalanced
                p->bal = -1;
                h = false;
                break;
            case -1:                    // tree must be rebalanced
                Node* p1 = p->left;
                if ( p1->bal <= 0 ) {   // single LL rotation
                    lle++;
                    p->left = p1->right;
#ifdef PARENT
                    if ( p->left != nullptr ) {
                        p->left->parent = p;
                    }
                    p1->parent = p->parent;
                    p->parent = p1;
#endif
                    p1->right = p;
                    if ( p1->bal == 0 ) {
                        p->bal = -1;
                        p1->bal = 1;
                        h = false;
                    } else {
                        p->bal = 0;
                        p1->bal = 0;
                    }
                    p = p1;
                } else {				  // double LR rotation
                    lre++;
                    Node* p2 = p1->right;
                    p1->right = p2->left;
#ifdef PARENT
                    if ( p1->right != nullptr ) {
                        p1->right->parent = p1;
                    }
#endif
                    p2->left = p1;
                    p->left = p2->right;
#ifdef PARENT
                    if ( p->left != nullptr ) {
                        p->left->parent = p;
                    }
                    p->parent = p1->parent = p2;
                    p2->parent = p->parent;
#endif
                    p2->right = p;
                    if ( p2->bal == -1 ) {
                        p->bal = 1;
                    } else {
                        p->bal = 0;
                    }
                    if ( p2->bal == 1 ) {
                        p1->bal = -1;
                    } else {
                        p1->bal = 0;
                    }
                    p = p2;
                    p->bal = 0;
                }
                break;
        }
        return p;  // the root of the rebalanced subtree
    }
    
    /*
     * Replace the node to be deleted with the leftmost node of
     * the right subtree after copying the key from that leftmost
     * node to the key of the node to be deleted. Then redefine
     * the node to be deleted as that leftmost node and replace
     * that leftmost node with its right child. Then rebalance
     * the right subtree if necessary.
     * 
     * Calling parameters:
     * 
     * @param p (IN) the root of the right subtree at this level of recursion
     * @param q (MODIFIED) the node to be deleted
     * 
     * @return the root of the rebalanced subtree
     */
private:
    Node* eraseLeft( Node* p, Node*& q ) {
        
        if ( p->left != nullptr ) {
            p->left = eraseLeft( p->left, q );
            if ( h ) {
                p = balanceEraseLeft( p );
            }
        } else {
            q->key = p->key;                // copy node contents from p to q
            q = p;                          // redefine q as node to be deleted
            p = p->right;                   // replace node with right branch
            h = true;
        }
        return p;  // the root of the rebalanced subtree
    }
    
    /*
     * Replace the node to be deleted with the rightmost node of
     * the left subtree after copying the key from that rightmost
     * node to the key of the node to be deleted. Then redefine
     * the node to be deleted as that rightmost node and replace
     * that rightmost node with its left child. Then rebalance
     * the left subtree if necessary.
     * 
     * Calling parameters:
     * 
     * @param p (IN) the root of the left subtree at this level of recursion
     * @param q (MODIFIED) the node to be deleted
     * 
     * @return the root of the rebalanced left subtree
     */
private:
    Node* eraseRight( Node* p, Node*& q ) {
        
        if ( p->right != nullptr ) {
            p->right = eraseRight( p->right, q );
            if ( h ) {
                p = balanceEraseRight( p );
            }
        } else {
            q->key = p->key;                // copy node contents from p to q
            q = p;                          // redefine q as node to be deleted 
            p = p->left;                    // replace node with left branch
            h = true;
        }
        return p;  // the root of the rebalanced subtree
    }
    
    /*
     * Remove a node from the tree. Then the tree is rebalanced
     * if necessary.
     * 
     * Calling parameters:
     * 
     * @param p (IN) the root of the subtree at this level of recursion
     * @param x (IN) the key to remove from the tree
     * 
     * @return the root of the rebalanced subtree
     */
public:
    Node* erase( Node* p, K const& x ) {
        
        if ( x < p->key ) {                     // search left branch?
            if ( p->left != nullptr ) {
                p->left = erase( p->left, x );
                if ( h ) {
                    p = balanceEraseLeft( p );
                }
            } else {
                h = false;                      // key is not in the tree
                r = false;
            }
        } else if ( x > p->key ) {              // search right branch?
            if ( p->right != nullptr ) {
                p->right = erase( p->right, x );
                if ( h ) {
                    p = balanceEraseRight( p );
                }
            } else {
                h = false;                      // key is not in the tree
                r = false;
            }
        } else {                                // x == key, so...
            Node* q = p;                        // ...select this node for removal
            if ( p->right == nullptr ) {        // if one branch is nullptr...
                p = p->left;
                h = true;
            } else if ( p->left == nullptr ) {  // ...replace with the other one
                p = p->right;
                h = true;
            } else {                            // otherwise find a node to remove
	        // The node has two children, so replace it
	        // either by the leftmost node of the right subtree
	        // or by the rightmost node of the left subtree.
	        // Select the preferred replacement node from the
	        // taller of the two subtrees.
	        //
	        // Note: INVERT_PREFERRED_TEST is included only
	        // for diagnostic purposes.
#ifdef ENABLE_PREFERRED_TEST
#ifdef INVERT_PREFERRED_TEST
                if ( p->bal < 0)                // left subtree is deeper
#else	      
                if ( p->bal <= 0)               // left or neither subtree is deeper
#endif		  
                {
                    p->left = eraseRight( p->left, q );  // redefine the node to be removed
                    if ( h ) {
                        p = balanceEraseLeft( p );
                    }
                }
                else                            // right subtree is deeper
#endif
                {
                    p->right = eraseLeft( p->right, q );  // redefine the node to be removed
                    if ( h ) {
                        p = balanceEraseRight( p );
                    }
                }
            }
            deleteNode(q);
            r = true;
        }
        return p;  // the root of the rebalanced subtree
    }
    
    /*
     * Check the AVL tree for correctness, i.e.,
     * (1) correct sorted order of keys
     * (2) each node's balance field in the range [-1, 1]
     * 
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree at this level of recursion
     */
private:
    void checkTree( Node* const node ) {

        // Check for correct key order.
        if ( node->left != nullptr && node->left->key >= node->key ) {
            std::ostringstream buffer;
            buffer << std::endl << std::endl << "node ";
            streamNode(node, buffer);
            buffer << " left child ";
            streamNode(node->left, buffer);
            buffer << std::endl;
            throw std::runtime_error(buffer.str());
        }
        if ( node->right != nullptr && node->right->key <= node->key ) {
            std::ostringstream buffer;
            buffer << std::endl << std::endl << "node ";
            streamNode(node, buffer);
            buffer << " right child ";
            streamNode(node->right, buffer);
            buffer << std::endl;
            throw std::runtime_error(buffer.str());
        }

        // Check for correct balance field.
        if ( node->bal > 1 || node->bal < -1 ) {
            std::ostringstream buffer;
            buffer << std::endl << std::endl << "node ";
            streamNode(node, buffer);
            buffer << " has bal = " << node->bal << std::endl;
            throw std::runtime_error(buffer.str());
        }

        // Descend to the leaves of each subtree.
        if ( node->left != nullptr ) {
            checkTree( node->left );
        }
        if ( node->right != nullptr ) {
            checkTree( node->right );
        }
    }

    /*
     * Check the AVL tree for correctness.
     */
public:
    void checkTree() {

        if (root == nullptr) {
            return;
        }
        checkTree(root);
    }

private:
    void streamNode(Node* const node, std::ostringstream& buffer) {
        if (node != nullptr) {
            buffer << node->key;
        }
    }

private:
    void printNode( Node* const node ) {
        if (node != nullptr) {
            std::cout << node->key;
        }
    }

    /*
     * Print the keys stored in the tree, where the key of
     * the root of the tree is at the left and the keys of
     * the leaf nodes are at the right.
     * 
     * Calling parameters:
     * 
     * @param p (IN) the root of the subtree at this level of recursion
     * @param d (MODIFIED) the depth in the tree
     */
private:
    void printTree( Node* const p, int d ) {
        if ( p->right != nullptr ) {
            printTree( p->right, d+1 );
        }

        for ( int i = 0; i < d; ++i ) {
            std::cout << "    ";
        }
        printNode(p);
        std::cout << std::endl;

        if ( p->left != nullptr ) {
            printTree( p->left, d+1 );
        }
    }
    
    /*
     * Print the keys stored in the tree, where the keys of
     * the root of the tree is at the left and the keys of
     * the leaf nodes are at the right.
     */
public:
    void printTree() {
        if ( root != nullptr ) {
            printTree( root, 0 );
        }
    }

    /*
     * Walk the tree in order and store each key in a vector.
     *
     * Calling parameters:
     * 
     * @param p (IN) the root of the subtree at this level of recursion
     * @param v (MODIFIED) vector of the keys
     * @param i (MODIFIED) index to the next unoccupied vector element
     */       
public:
    void getKeys( Node* const p, std::vector<K>& v, size_t& i ) {

        if ( p->left != nullptr ) {
            getKeys( p->left, v, i );
        }
        v[i++] = p->key;
        if ( p->right != nullptr ) {
            getKeys( p->right, v, i );
        }
    }

    /*
     * Walk the tree in order and store each key in a vector.
     *
     * Calling parameter:
     * 
     * @param v (MODIFIED) vector of the keys
     */
public:
    void getKeys( std::vector<K>& v ) {
        if ( root != nullptr ) {
            size_t i = 0;
            getKeys( root, v, i );
        }
    }
};

#endif // ADELSON_VELSKII_LANDIS_WIRTH_AVL_TREE_RECURSE_H


==> anc/burbTree.h <==
/*
 * Modifications Copyright (c) 2024 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * The following code is a modification of Rao Ananda's C++ implementation
 * of a bottom-up red-black tree found at the following Github URl.
 *
 * https://github.com/anandarao/Red-Black-Tree
 * 
 * The modification removes bugs and eliminates memory leaks
 * from the fixDeleteRBT function, which is renamed to fixErasure.
 * 
 * The modification also optionally replaces recursion with
 * iteration in the insert and erase functions.
 * 
 * Compile with a test program, for example, burbTree.cpp via:
 * 
 * g++ -std=c++11 -O3 test_burbTree.cpp
 * 
 * To use recursion instead of iteration, compile via:
 * 
 * g++ -std=c++11 -O3 -D RECURSION test_burbTree.cpp
 * 
 * To enable selection of a preferred replacement node
 * when a 2-child node is deleted, compile via:
 * 
 * g++ -std=c++11 -O3 -D ENABLE_PREFERRED_TEST test_burbTree.cpp
 *
 * To enable selection of a preferred replacment node
 * but force selection of the in-order successor (to
 * assess the overhead relative to no selection of a
 * preferred replacement node), compile via:
 *
 * g++ -std=c++11 -O3 -D ENABLE_PREFERRED_TEST -D FORCE_SUCCESSOR test_burbTree.cpp
 * 
 * To invert selection of a preferred replacement node
 * when the balance of the 2-child node is 0, compile via:
 * 
 * g++ -std=c++11 -O3 -D ENABLE_PREFERRED_TEST -D INVERT_PREFERRED_TEST test_burbTree.cpp
 *
 * To disable the freed list that avoids re-use of new and delete, compile via:
 * 
 * g++ -std=c++11 -O3 -D DISABLE_FREED_LIST test_burbTree.cpp
 * 
 * To preallocate the freed list as a vector of red-black tree nodes, compile via:
 * 
 * g++ -std=c++11 -O3 -D PREALLOCATE test_burbTree.cpp
 * 
 * To use a non-static sentinel node nullnode instead of nullptr, compile via:
 * 
 * g++ -std=c++11 -O3 -D NULL_NODE test_burbTree.cpp
 * 
 * To use a static sentinel node nullnode instead of nullptr,
 * NOTE that C++17 is required and compile via:
 * 
 * g++ -std=c++17 -O3 -D STATIC_NULL_NODE test_burbTree.cpp
 */

#ifndef BAYER_GUIBAS_SEDGEWICK_ANANDA_BU_RB_TREE_H
#define BAYER_GUIBAS_SEDGEWICK_ANANDA_BU_RB_TREE_H

#include <cstdint>
#include <cstdlib>
#include <cstring>
#include <exception>
#include <iostream>
#include <sstream>
#include <stdexcept>
#include <vector>

/*
 * The rbTree class defines the root of the hybrid red-black tree
 * and provides the RED, BLACK, and DOUBLE_BLACK uint8_t constants.
 */
template <typename K>
class burbTree
{

    /*
     * NULL_NODE or STATIC_NULL_NODE selects the sentinel node
     * nullnode, which does not require that a node pointer be
     * checked for nullptr before setting a field of that node
     * and hence may improve performance.
     */
#if defined(NULL_NODE) || defined(STATIC_NULL_NODE)
#define nulle nullnode
#else
#define nulle nullptr
#endif

    // Don't rely on the compiler to use int for an enum.
private:
    typedef uint8_t color_t;
    static constexpr color_t RED = 0;
    static constexpr color_t BLACK = 1;
    static constexpr color_t DOUBLE_BLACK = 2;

    /* The Node struct defines a node in the BURB tree. */
#ifdef STATIC_NULL_NODE
public:
#else
private:
#endif
    struct Node
    {
        K key;
        color_t color;
        Node *left, *right, *parent;

#ifdef ENABLE_PREFERRED_TEST
        size_t taille; // the number of nodes in the subtree
#endif

public:
        Node() {
            color = RED;
            left = right = parent = nullptr;
            
#ifdef ENABLE_PREFERRED_TEST
            taille = 1;
#endif
        }

public:
        Node(K key) {
            this->key = key;
            color = RED;
            left = right = parent = nullptr;
            
#ifdef ENABLE_PREFERRED_TEST
            taille = 1;
#endif
        }
    };

    /*
     * Here is an initializer for a node's pointers
     * because the Node() constructor does not recognize
     * nullnode when nullnode is defined as a Node pointer.
     * 
     * @return a pointer to a node
     */
private:
    Node* createNode() {
        Node* temp = new Node();
        temp->left = temp->right = temp->parent = nulle;
        return temp;
    }

    /*
     * Here is an initializer for a node's pointers
     * because the Node() constructor does not recognize
     * nullnode when nullnode is defined as a Node pointer.
     * 
     * This alternate contructor accepts a key argument.
     * 
     * Calling parameter:
     * 
     * @param key (IN) - the key to store in the node
     * 
     * @return a pointer to a node
     */
private:
    Node* createNode(K const& key) {
        Node* temp = new Node(key);
        temp->left = temp->right = temp->parent = nulle;
        return temp;
    }

#ifdef STATIC_NULL_NODE
public:
    inline static Node* nullnode; // inline requires C++ 17
#else
#ifdef NULL_NODE
private:
    Node* nullnode;
#endif
#endif
        
private:
    Node* root;     // the root of the tree
    size_t count;   // the number of nodes in the tree

#ifndef DISABLE_FREED_LIST
    Node* freed;    // the freed list
#ifdef PREALLOCATE
    std::vector<Node> nodes;
#endif
#endif

public:
    size_t rotateL, rotateR; // rotation counters

    /* Here is the hyrbTree constructor, which must
     * initialize nullnode first so that root and freed
     * will be initialized to the value of nullnode.
     * 
     * It is not possible to initialize nullnode via an
     * initializer list, for example:
     *
     *      hyrbTree() : nullnode = new Node()
     *
     * because the Node struct and hence its constructor
     * are not available until an instance of hyrbTree
     * has been created by its constructor. And for the
     * same reason, it is not possible to assign hyrbTree
     * member fields from the nullnode member field within
     * the constructor. 
     *
     * See the createNode member function above that initializes
     * member fields of hyrbTree from nullnode. createNode
     * is possible because, after a hyrbTree instance has been
     * created, both createNode and nullnode are accessible.
     * 
     * NOTE that because this hyrbTree constructor creates
     * the nullnode Node instance, the ~hyrbTree destructor
     * must delete nullnode to avoid a memory leak.
     */
public:
    burbTree() {

#if defined(NULL_NODE) && !defined(STATIC_NULL_NODE)
        nulle = new Node();
#endif
        root = nulle;
        count = rotateL = rotateR = 0;

#ifndef DISABLE_FREED_LIST
        freed = nulle;
#endif
    }
    
public:
    ~burbTree() {
        if ( root != nulle ) {
            clear();
        }

#if defined(NULL_NODE) && !defined(STATIC_NULL_NODE)
        delete nullnode;
#endif
    }

public:
    size_t nodeSize() {
        return sizeof(Node);
    }

    /*
     * Delete every node in the BURB subtree.  If the tree has been
     * completely deleted via prior calls to the erase function,
     * this function will do nothing.
     * 
     * Calling parameter:
     * 
     * @param node (IN) pointer to a node
     */
private:
    void clear(Node* const node) {
        if (node == nulle) {
            return;
        }
        clear(node->left);
        clear(node->right);
        delete node;
    }

    /*
     * Delete every node in the BURB tree.  If the tree has been
     * completely deleted via prior calls to the erase function,
     * this function will do nothing.
     */
public:
    void clear() {
	    clear(root);
        root = nulle;
        count = 0;
#ifndef DISABLE_FREED_LIST
	    clearFreed();
#endif
    }

    /* Delete every node from the freed list. */
private:
    void clearFreed() {
#ifndef DISABLE_FREED_LIST
#ifndef PREALLOCATE
        while ( freed != nulle ) {
            Node* next = freed->left;
            delete freed;
            freed = next;
        }
#else
        nodes.clear();
#endif
        freed = nulle;
#endif
    }

    /* Report the number of nodes on the freed list. */
public:
    size_t freedSize() {
        size_t count = 0;
#ifndef DISABLE_FREED_LIST
        Node* ptr = freed;
        while (ptr != nulle) {
            ++count;
            ptr = ptr->left;
        }
#endif
        return count;
    }

    /*
     * Prepend the specified number of nodes to the freed list.
     *
     * Calling parameters:
     *
     * @param n (IN) the number of nodes to prepend
     */
public:
    void freedPreallocate( size_t const n ) {
#ifndef DISABLE_FREED_LIST
#ifndef PREALLOCATE
       for (size_t i = 0; i < n; ++i) {
            Node* p = createNode();
            p->left = freed;
            freed = p;
        }
#else
        nodes.resize(n);
        for (size_t i = 0; i < n; ++i) {
            Node* p = &nodes[i];
#if defined(NULL_NODE) || defined(STATIC_NULL_NODE)
            // The Node() constructor does not recognize nullnode
            // when nullnode is defined as a Node pointer. See
            // the createNode functions.
            p->left = p->right = p->parent = nulle;
#endif
            p->left = freed;
            freed = p;
        }
#endif
#endif
    }

    /*
     * Prepend the freed node to the freed list via its left pointer.
     *
     * Calling parameter:
     * 
     * q (IN) pointer to a node
     */
private:
    inline void deleteNode( Node* q ) {
#ifndef DISABLE_FREED_LIST
        q->left = freed;
        freed = q;
#else
        delete q;
#endif
    }

    /*
     * Attempt to obtain a node from the freed list instead of
     * creating a new node.
     * 
     * Calling parameter:
     * 
     * @param key (IN) the key to store in the node
     */ 
private:
    inline Node* newNode(K const& key) {

#ifndef DISABLE_FREED_LIST
        if (freed != nulle )
        {
            Node* ptr = freed;
            freed = freed->left;
            ptr->key = key;
            ptr->color = RED;
            ptr->left = ptr->right = ptr->parent = nulle;
            
#ifdef ENABLE_PREFERRED_TEST
            ptr->taille = 1;
#endif
            return ptr;
        } else
#endif
        {
            return createNode(key);
        }
    }

#ifdef RECURSION
    /*
     * Search the tree for the existence of a key.
     * If the key is not found, the node that contains
     * it is added to the tree and then the tree is
     * rebalanced if necessary. If the key is found,
     * the node is ignored.
     *
     * Calling parameters:
     *
     * @param node (IN) the root of the subtree at this level of recursion
     * @oaram parent (IN) the parent of the root of the subtree
     * @param ptr (IN) a node that contains the key to add to the tree
     * @param inserted (MODIFIED) returns true upon successful insertion;
     *                            otherwise returns false
     * 
     * @return upon successful insertion, return the node that contains the key;
     *         upon non-insertion, return the root node of the subtree
     */
private:
    Node* insert(Node* const node, Node* const parent, Node* const ptr, bool& inserted) {

        if (node == nulle) {
            // insert the node because it isn't already in the tree
            ptr->parent = parent;
            inserted = true;
            return ptr;
        }

        // Increment the size of the inserted node's parent so that
        // the new size will propagate upward as recursion unwinds.
        if (ptr->key < node->key) {
            node->left = insert(node->left, node, ptr, inserted);
#ifdef ENABLE_PREFERRED_TEST
            if (inserted == true) {
                node->taille++;  // node exists, so no need for incSize(node).
            }
#endif
        } else if (ptr->key > node->key) {
            node->right = insert(node->right, node, ptr, inserted);
#ifdef ENABLE_PREFERRED_TEST
            if (inserted == true) {
                node->taille++;  // node exists, so no need for incSize(node).
            }
#endif
        } else {
            // For a tree, don't insert the key twice.
            // For a map, overwrite the value.
        }

        return node;
    }

    /*
     * Search the tree for the existence of a key.
     * If the key is not found, it is is added to
     * the tree as a new node and then the tree is
     * rebalanced if necessary. If the key is found,
     * it is ignored.
     *
     * Calling parameter:
     *
     * @param key (IN) the key to add to the tree
     * 
     * @return true if the key was added as a new node; otherwise, false
     */
public:
    inline bool insert(K const& key) {
        Node* node = newNode(key);
        bool result, inserted = false;
        root = insert(root, nullptr, node, inserted);
        if (inserted == false) {
            // The node wasn't inserted, so put it back on freed list.
            deleteNode(node);
            result = false;
        } else {
            // The node was inserted, so fix the tree.
            fixInsertion(node);
            ++count;
            result = true;
        }
        return result;
    }
#else   // RECURSION

    /*
     * Search the tree for the existence of a key.
     * If the key is not found, the node that contains
     * it is added to the tree and then the tree is
     * rebalanced if necessary. If the key is found,
     * the node is ignored.
     *
     * Calling parameter:
     *
     * @param node (IN) a node that contains the key to add to the tree
     * 
     * @return true if the key was added as a new node; otherwise, false
     */
private:
    inline bool insert(Node* const node) {

        // Search iteratively for the point of insertion.
        Node* ptr = root;
        Node* parent = nulle;
        while ( ptr != nulle ) {
            if ( node->key < ptr->key ) {
                parent = ptr;
                ptr = ptr->left;
            } else if ( node->key > ptr->key ) {
                parent = ptr;
                ptr = ptr->right;
            } else {
                // Found the key.
                // For a tree, don't insert the key twice.
                // For a map, overwrite the value.
                return false;
            }
        }

        // Didn't find the key, so insert the new node.
        if (node->key < parent->key) {
            parent->left = node;
        } else {
            parent->right = node;
        }
        node->parent = parent;

        // Increment the size of each subtree along the path
        // that retreats to the root.
#ifdef ENABLE_PREFERRED_TEST
        ptr = node->parent;
        while (ptr != nulle) {
            // node is not the root, so parent exists and hence no need for incSize(ptr).
            ptr->taille++;
            ptr = ptr->parent;
        }
#endif
        return true;
    }

    /*
     * Search the tree for the existence of a key.
     * If the key is not found, it is is added to
     * the tree as a new node and then the tree
     * is rebalanced if necessary. If the key is
     * found, it is ignored.
     *
     * Calling parameter:
     *
     * @param key (IN) the key to add to the tree
     * 
     * @return true if the key was added as a new node; otherwise, false
     */
public:
    inline bool insert(K const& key) {

        bool result = false;
        Node* node = newNode(key);
        if (root == nulle) {
            // Insertion always succeeds if the tree is empty.
            root = node;
            node->parent = nulle;
            node->color = BLACK;
            ++count;
            result = true;
        } else {
            result = insert(node);
            if (result == true) {
                // The node was inserted, so fix the tree.
                fixInsertion(node);
                ++count;
            } else {
                // The node wasn't inserted, so put it back on freed list.
                deleteNode(node);
            }
        }
        return result;
    }
#endif  // RECURSION

    /*
     * Search the tree for the existence of a key.
     *
     * Calling parameters:
     *
     * @param node (IN) the root of the subtree
     * @param key (IN) the key to search for
     * 
     * @return true if the key was found; otherwise, false
     */
private:
    inline bool contains(Node* const node, K const& key) {

        // Search iteratively for the key.
        Node* ptr = node;
        while ( ptr != nulle ) {
            if ( key < ptr->key ) {
                ptr = ptr->left;
            } else if ( key > ptr->key ) {
                ptr = ptr->right;
            } else {
                return true; // found the key
            }
        }
        return false; // didn't find the key
    }

    /*
     * Search the tree for the existence of a key.
     *
     * Calling parameter:
     *
     * @param key (IN) the key to search for
     * 
     * @return true if the key was found; otherwise, false
     */
public:
    inline bool contains(K const& key) {
        if (root == nulle) {
            return false;
        }
        return contains(root, key);
    }

#ifdef RECURSION
    /*
     * Find a node to erase from the tree but don't delete it
     * because the fixErasure function will delete it.
     * 
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree at this level of recursion
     * @param key (IN) the key to erase
     * 
     * @return upon success, return a pointer to the node that contains the key
     *         upon failsure, return nullptr
     */
private:
    Node* erase(Node* const node, K const& key) {

        // The bottom of the tree has been reached.
        if (node == nulle) {
            return node;
        }

        // If node to erase has been found, decrement
        // the size of each node along the path to the
        // the root of the subtree as recursion unwinds.
        if (key < node->key) {
#ifdef ENABLE_PREFERRED_TEST
            Node* const temp = erase(node->left, key);
            if (temp != nulle) {
                node->taille--;  // node exists, so no need for decSize(node).
            }
            return temp;
#else
            return erase(node->left, key);
#endif
        }
        if (key > node->key) {
#ifdef ENABLE_PREFERRED_TEST
            Node* const temp = erase(node->right, key);
            if (temp != nulle) {
                node->taille--;  // node exists, so no need for decSize(node).
            }
            return temp;
#else
            return erase(node->right, key);
#endif
        }

        // Found the key. Does the node have one child or fewer?
        if (node->left == nulle || node->right == nulle) {
            // Yes, so return the node.
#ifdef ENABLE_PREFERRED_TEST
            node->taille--;  // node exists, so no need for decSize(node).
#endif
            return node;
        }

        // No, the node has two children, so replace it
        // either by the leftmost node of the right subtree
        // or by the rightmost node of the left subtree.
        // Select the preferred replacement node from the
        // larger of the two subtrees. That replacement
        // node will be deleted by the fixErasure function.
    	// Note: FORCE_SUCCESSOR and INVERT_PREFERRED_TEST
    	// are included only for diagnostic purposes.
#ifdef ENABLE_PREFERRED_TEST
#ifdef FORCE_SUCCESSOR
	    if (false)
#else
#ifdef INVERT_PREFERRED_TEST
        if ( getSize(node->left) > getSize(node->right) )
#else
        if ( getSize(node->left) >= getSize(node->right) )
#endif
#endif
        {
            node->taille--;  // node exists, so no need for decSize(node).
            Node* predecessor = eraseMaxValue(node->left);
            node->key = predecessor->key;
            return predecessor;
        } else
#endif
        {
#ifdef ENABLE_PREFERRED_TEST
            node->taille--;  // node exists, so no need for decSize(node).
#endif
            Node* successor = eraseMinValue(node->right);
            node->key = successor->key;
            return successor;
        }
    }

    /*
     * Erase a key from the tree and fix the tree after erasure.
     *
     * Calling parameter:
     * 
     * @param key (IN) the key to erase
     * 
     * @return true if the key was found; otherwise, false
     */
public:
    inline bool erase(K const& key) {

        Node* node = erase(root, key);
        if (node == nulle) {
            return false;
        }

        // Repair the tree and put the node back on the freed list.
        --count;
        fixErasure(node);
        return true;
    }

    /*
     * Find the node that contains the minimum key.
     *
     * Calling parameters:
     * 
     * node (IN) the root of the subtree at this level of recursion
     * 
     * @return pointer to the node that contains the minimum key
     */
private:
    Node* eraseMinValue(Node* const node) {

        // Decrement the size of the node because it
        // lies along the path to the leftmost node.
#ifdef ENABLE_PREFERRED_TEST
            node->taille--;  // node exists, so no need for decSize(node).
#endif

        // Find the leftmost node and return it.
        if (node->left != nulle) {
            return eraseMinValue(node->left);
         } else {
            return node;
         }
    }

    /*
     * Find the node that contains the maximum key.
     *
     * Calling parameters:
     * 
     * node (IN) the root of the subtree at this level of recursion
     * 
     * @return pointer to the node that contains the maximum key
     */
private:
    Node* eraseMaxValue(Node* const node) {

        // Decrement the size of the node because it
        // lies along the path to the rightmost node.
#ifdef ENABLE_PREFERRED_TEST
            node->taille--;  // node exists, so no need for decSize(node).
#endif

        // Find the rightmost node and return it.
        if (node->right != nulle) {
            return eraseMaxValue(node->right);
         } else {
            return node;
         }
    }
#else  //RECURSION

    /*
     * Find a node to erase from the tree but don't delete it
     * because the fixErasure function will delete it.
     * 
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param key (IN) the key to erase
     * 
     * @return upon success, return a pointer to the node that contains the key
     *         upon failure, return nullptr
     */
private:
    inline Node* erase(Node* const node, K const& key) {

        // Search iteratively for the key.
        Node* ptr = node;
        while ( ptr != nulle ) {
            if ( key < ptr->key ) {
                ptr = ptr->left;
            } else if ( key > ptr->key ) {
                ptr = ptr->right;
            } else {
                // Found the key. Does the node have one child or fewer?
                if (ptr->left == nulle || ptr->right == nulle) {
                    return ptr; // Yes, so return the node.
                }

                // No, the node has two children, so replace it
                // either by the leftmost node of the right subtree
                // or by the rightmost node of the left subtree.
                // Select the preferred replacement node from the
                // larger of the two subtrees. That replacement
                // node will be deleted by the fixErasure function.
		        // Note: FORCE_SUCCESSOR and INVERT_PREFERRED_TEST
		        // are included only for diagnostic purposes.
#ifdef ENABLE_PREFERRED_TEST
#ifdef FORCE_SUCCESSOR
		        if (false)
#else
#ifdef INVERT_PREFERRED_TEST
		        if ( getSize(ptr->left) > getSize(ptr->right) )
#else
		        if ( getSize(ptr->left) >= getSize(ptr->right) )
#endif
#endif
		        {
		            Node* predecessor = eraseMaxValue(ptr->left);
                    ptr->key = predecessor->key;
                    ptr = predecessor;
	            } else
#endif
		        {
		            Node* successor = eraseMinValue(ptr->right);
                    ptr->key = successor->key;
                    ptr = successor;
	            }
		        return ptr;
	        }
        }

        // Didn't find the key, so return nullptr.
        return nullptr;
    }

    /*
     * Erase a key from the tree and fix the tree after erasure.
     *
     * Calling parameter:
     * 
     * @param key (IN) the key to erase
     * 
     * @return true if the key was found; otherwise, false
     */
public:
    inline bool erase(K const& key) {

        Node* node = erase(root, key);
        if (node == nulle) {
            // No need to repair the tree because it hasn't changed.
            return false;
       }

        // Decrement the size of each subtree along the path
        // that retreats to the root.
#ifdef ENABLE_PREFERRED_TEST
        Node* ptr = node;
        while (ptr != nulle) {
            ptr->taille--;  // ptr exists, so no need for decSize(ptr).
            ptr = ptr->parent;
        }
#endif
        // Repair the tree and put the node back on the freed list.
        --count;
        fixErasure(node);
        return true;
    }

    /*
     * Find the node that contains the minimum key.
     *
     * Calling parameters:
     * 
     * node (IN) the root of the subtree at this level of recursion
     * 
     * @return pointer to the node that contains the minimum key
     */
private:
    inline Node* eraseMinValue(Node* node) {

        // Find the leftmost node and return it.
        while (node->left != nulle) {
            node = node->left;
        }
        return node;
    }

    /*
     * Find the node that contains the maximum key.
     *
     * Calling parameters:
     * 
     * node (IN) the root of the subtree at this level of recursion
     * key (MODIFIED) returns the maximum key
     * 
     * @return pointer to the node that contains the maximum key
     */
private:
    inline Node* eraseMaxValue(Node* node) {

        // Find the rightmost node and record its key.
        while (node->right != nulle) {
            node = node->right;
        }
       return node;
    }
#endif  // RECURSION

    /*
     * Rotate left at a node, analogous to the RR rotation
     * of the AVL tree.
     * 
     * Calling parameter:
     * 
     * @param node (IN) the node at which to rotate left
     */
private:
    inline void rotateLeft(Node* const node) {

        Node* right_child = node->right;
        node->right = right_child->left;

#if defined(NULL_NODE) || defined(STATIC_NULL_NODE)
        node->right->parent = node;
#else
        if (node->right != nulle) {
            node->right->parent = node;
        }
#endif
        right_child->parent = node->parent;

        if (node == root) {  // equivalent to node->parent == nulle
            root = right_child;
        } else if (node == node->parent->left) {
            node->parent->left = right_child;
        } else {
            node->parent->right = right_child;
        }

        right_child->left = node;
        node->parent = right_child;

        // Update the node's size. The child node inherits
        // the node's prior size.
#ifdef ENABLE_PREFERRED_TEST
        right_child->taille = node->taille;
        updateSize(node);
#endif
        // Increment the rotation count.
        ++rotateL;
    }

    /*
     * Rotate right at a node, analogous to the LL rotation
     * of the AVL tree.
     * 
     * Calling parameter:
     * 
     * @param node (IN) the node at which to rotate right
     */
private:
    inline void rotateRight(Node* const node) {

        Node* left_child = node->left;
        node->left = left_child->right;

#if defined(NULL_NODE) || defined(STATIC_NULL_NODE)
        node->left->parent = node;
#else
        if (node->left != nulle) {
            node->left->parent = node;
        }
#endif
        left_child->parent = node->parent;

        if (node == root) { // equivalent to node->parent == nulle
            root = left_child;
        } else if (node == node->parent->left) {
            node->parent->left = left_child;
        } else {
            node->parent->right = left_child;
        }

        left_child->right = node;
        node->parent = left_child;

        // Update the node's size. The child node inherits
        // the node's prior size.
#ifdef ENABLE_PREFERRED_TEST
        left_child->taille = node->taille;
        updateSize(node);
#endif
        // Increment the rotation count.
        ++rotateR;
    }

    /*
     * Repair the red-black tree after insertion.
     *
     * The three different cases and their associated rules
     * for repair are discussed at:
     * 
     * https://pages.cs.wisc.edu/~cs400/readings/Red-Black-Trees/
     * https://www.youtube.com/watch?v=qA02XWRTBdw
     * 
     * Calling Parameter:
     * 
     * node (IN) the node that has been inserted into the tree
     */
private:
    inline void fixInsertion(Node* const node) {

        Node* ptr = node;
        Node* parent = nulle;
        Node* grandparent = nulle;
        // Rule 1: repair is necessary only if the node and its parent are both RED.
        // Also, because ptr exists, there is no need to call getColor(ptr).
        while (ptr != root && ptr->color == RED && getColor(ptr->parent) == RED) {
            parent = ptr->parent;
            grandparent = parent->parent;
            if (parent == grandparent->left) {
                // The node's parent is the left child of its grandparent.
                Node* uncle = grandparent->right;
                if (getColor(uncle) == RED) {
                    // Rule 2b or4b: the node's uncle (its parent's sibling) is
                    // RED, so invert the colors of the node, its parent, and its
                    // grandparent. (However, don't invert the color of the
                    // grandparent if it is the root; this constraint is
                    // enforced only after exit from the while loop where
                    // the root color is forced to BLACK.) Because the
                    // pre-inverted color of the parent was RED, the
                    // pre-inverted color of the grandparent was BLACK and
                    // is now RED, so another iteration of the while loop
                    // is required to check the grandparent against its
                    // parent to ensure that both are not RED.
                    //
                    // Because this while loop executes only if the parent's color
                    // is RED, the parent is not the root and hence the grandparent
                    // exists, so there is no need for setColor(grandparent, RED)
                    // or setColor(parent, BLACK).
                    setColor(uncle, BLACK);
                    parent->color = BLACK;
                    grandparent->color = RED;
                    ptr = grandparent;
                } else {
                    // Rule 2a or 4a: the node's uncle (its parent's sibling) is
                    // either BLACK or non-existent (i.e., BLACK by definition).
                    // So if the node is its parent's right child, rotate
                    // left at the parent and then designate the node to be
                    // the parent and also designate the parent to be the
                    // grandparent.
                    if (ptr == parent->right) {
                        rotateLeft(parent);
                        ptr = parent;
                        parent = ptr->parent;
                    }
                    // The node is (either orignally or now) its parent's
                    // left child, so rotate right at the grandparent and
                    // then swap the colors of the parent and grandparent.
                    // Because the original colors of the node and its
                    // parent were RED, the grandparent's color is BLACK,
                    // so no further iteration of the while loop is needed.
                    rotateRight(grandparent);
                    std::swap(parent->color, grandparent->color);
                    break;
                }
            } else {
                // The node's parent is the right child of its grandparent.
                Node* uncle = grandparent->left;
                if (getColor(uncle) == RED) {
                    // Rule 2b or 4b: the node's uncle (its parent's sibling) is
                    // RED, so invert the colors of the node, its parent, and its
                    // grandparent. (However, don't invert the color of the
                    // grandparent if it is the root; this constraint is
                    // enforced only after exit from the while loop where
                    // the root color is forced to BLACK.) Because the
                    // pre-inverted color of the parent was RED, the
                    // pre-inverted color of the grandparent was BLACK and
                    // is now RED, so another iteration of the while loop
                    // is required to check the grandparent against its
                    // parent to ensure that both are not RED.
                    //
                    // Because this while loop executes only if the parent's color
                    // is RED, the parent is not the root and hence the grandparent
                    // exists, so there is no need for setColor(grandparent, RED)
                    // or setColor(parent, BLACK).
                    setColor(uncle, BLACK);
                    parent->color = BLACK;
                    grandparent->color = RED;
                    ptr = grandparent;
                } else {
                    // Rule 2a or 4a: the nodes's uncle (its parent's sibling) is
                    // either BLACK or non-existent (i.e., BLACK by definition).
                    // So if the node is its parent's left child, rotate
                    // right at the parent and then designate the node to be
                    // the parent and also designate the parent to be the
                    // grandparent.
                    if (ptr == parent->left) {
                        rotateRight(parent);
                        ptr = parent;
                        parent = ptr->parent;
                    }
                    // The node is (either orignally or now) its parent's
                    // right child, so rotate left at the grandparent and
                    // then swap the colors of the parent and grandparent.
                    // Because the original colors of the node and its
                    // parent were RED, the grandparent's color is BLACK,
                    // so no further iteration of the while loop is needed.
                    rotateLeft(grandparent);
                    std::swap(parent->color, grandparent->color);
                    break;
                }
            }
        }

        // The root exists and it is always BLACK.
        root->color = BLACK;
    }

    /*
     * Repair the red-black tree after erasure of a node
     * and then delete the node from the tree.
     *
     * The six different cases and their associated rules
     * for repair are discussed at:
     * 
     * https://medium.com/analytics-vidhya/deletion-in-red-black-rb-tree-92301e1474ea
     * https://www.youtube.com/watch?v=w5cvkTXY0vQ
     * 
     * Calling Parameter:
     * 
     * node (IN) the node that has been erased from the tree
     *
     * WARNING: Declaring this function inline produces a compiler warning
     *          which suggests that inlining it will cause code bloat that
     *          will decrease performance.
     */
private:
    void fixErasure(Node* const node) {

        if (node == nulle) {
            return;
        }

        // Rule 2: if the root has a single child, replace it with that child;
        // otherwise, if the root has no children, delete it.
        if (node == root) {
            if (root->left == nulle && root->right == nulle) {
                root = nulle;
                deleteNode(node);
            } else if (root->left == nulle) {
                root = root->right;
                root->color = BLACK;  // No need to call setColor because root->right exists.
                root->parent = nulle;
                deleteNode(node);
            } else {
                root = root->left;
                root->color = BLACK;  // No need to call setColor because root->left exists.
                root->parent = nulle;
                deleteNode(node);
            }
            return;
        }

        // Replace a RED node with its child, which must be BLACK. Or remove a RED leaf (i.e., Rule 1).
        // It is always possible to remove a RED node because only the number of BLACK nodes along
        // each path to the leaves is constrained. The number of RED nodes along a path is unimportant.
        // Also, because node exists, there is no need to call getColor(node).
        if (node->color == RED || getColor(node->left) == RED || getColor(node->right) == RED) {
            // child is either non-nulle node->left or non-nulle node->right or nulle node->right
            Node* child = node->left != nulle ? node->left : node->right;

            if (node == node->parent->left) {
                node->parent->left = child;
#if defined(NULL_NODE) || defined(STATIC_NULL_NODE)
                child->parent = node->parent;
                child->color = BLACK;
#else
                if (child != nulle) {
                    child->parent = node->parent;
                    child->color = BLACK;
                }
#endif
                deleteNode(node);
            } else {
                node->parent->right = child;
#if defined(NULL_NODE) || defined(STATIC_NULL_NODE)
                child->parent = node->parent;
                child->color = BLACK;
#else
                if (child != nulle) {
                    child->parent = node->parent;
                    child->color = BLACK;
                }
#endif
               deleteNode(node);
            }
        } else {
            // The node is BLACK
            Node* sibling = nulle;
            Node* parent = nulle;
            Node* ptr = node;
            ptr->color = DOUBLE_BLACK; // DB is a shorthand for ptr below; ptr exists, so no need for setColor.
            // ptr can't retreat to the root, so no need for getColor(ptr).
            while (ptr != root && ptr->color == DOUBLE_BLACK) {//
                parent = ptr->parent;
                if (ptr == parent->left) {
                    // DB is the left child of its parent.
                    sibling = parent->right;
                    if (getColor(sibling) == RED) {
                        // Rule 4: DOUBLE_BLACK's sibling is RED.
                        sibling->color = BLACK;  // sibling is RED and hence exists, so no need for setColor(sibling, BLACK).
                        parent->color = RED;  // ptr can't retreat to the root, so no need for getColor(parent).
                        rotateLeft(parent);
                    } else {
                        if (getColor(sibling->left) == BLACK && getColor(sibling->right) == BLACK) {
                            // Rule 3: DB's sibling and the sibling's children are BLACK,
                            // but what about the "null DB" comment at the following URL?
                            // https://medium.com/analytics-vidhya/deletion-in-red-black-rb-tree-92301e1474ea
                            // So, remove DOUBLE_BLACK from DB and transfer it to DB's parent and change
                            // the sibling's color to RED.
                            ptr->color = BLACK;  // ptr can't retreat to the root, so no need for setColor(ptr).
                            setColor(sibling, RED);
                            // ptr can't retreat to the root, so no need for getColor(parent) or setColor(parent, *).
                            if (parent->color == RED) {
                                parent->color = BLACK;
                            } else {
                                parent->color = DOUBLE_BLACK;
                            }
                            ptr = parent;  // Here is where ptr retreats to its parent.
                        } else if (getColor(sibling->right) == BLACK) {
                            // Rule 5: DB's sibling (i.e., right) is BLACK, DB's sibling's child that is far
                            // from DB (i.e., right) is BLACK, and DB's sibling's child that is near to DB
                            // (i.e., left) is RED. So, swap sibling's color with sibling's RED child and
                            // rotate the sibling away from DB (i.e., to the right). Do not transfer the
                            // DOUBLE_BLACK away from DB. Proceed directly to Rule 6 without iterating.
                            //
                            // Because sibling's near child is RED, both it and sibling exist, so there is
                            // no need for setColor(sibling->left, BLACK) and setColor(sibling, RED).
                            sibling->left->color = BLACK;
                            sibling->color = RED;
                            rotateRight(sibling);
                            sibling = parent->right;
                            // Here is Rule 6, without requiring another iteration of this while loop.
                            //
                            // Because sibling's far child is RED, both it and sibling exist, so there is
                            // no need for setColor(sibling->right, BLACK) or setColor(sibling, parent->color).
                            // Also, ptr can't retreat to the root, so there is no need for setColor(ptr, BLACK)
                            // or setColor(parent, BLACK).
                            sibling->color = parent->color;
                            parent->color = BLACK;
                            sibling->right->color = BLACK;
                            rotateLeft(parent);
                            ptr->color = BLACK; // Remove DOUBLE_BLACK but don't transfer it to another node.
                            break;
                        } else {
                            // Rule 6: DB's sibling (i.e., right) is BLACK and DB's sibling's child
                            // that is far from DB (i.e., right) is RED. So, swap DB's parent's
                            // color with DB's sibling's color (BLACK), rotate the parent towards
                            // DB (i.e., left), set the color of DB's sibling's far child (i.e., right)
                            // to BLACK, and change DB's color to BLACK without transferring the
                            // DOUBLE_BLACK to another node. The resulting elimination of a DB node
                            // terminates execution of the while loop.
                            //
                            // Because sibling's far child is RED, both it and sibling exist, so there is
                            // no need for setColor(sibling->right, BLACK) or setColor(sibling, parent->color).
                            // Also, ptr can't retreat to the root, so there is no need for setColor(ptr, BLACK)
                            // or setColor(parent, BLACK).
                            sibling->color = parent->color;
                            parent->color = BLACK;
                            sibling->right->color = BLACK;
                            rotateLeft(parent);
                            ptr->color = BLACK; // Remove DOUBLE_BLACK but don't transfer it to another node.
                            break;
                        }
                    }
                } else {
                    // DB is the right child of its parent.
                    sibling = parent->left;
                    if (getColor(sibling) == RED) {
                        // Rule 4: DOUBLE_BLACK's sibling is RED.
                        sibling->color = BLACK;  // sibling is RED and hence exists, so no need for setColor(sibling, BLACK).
                        parent->color = RED;  // ptr can't retreat to the root, so no need for getColor(parent).
                       rotateRight(parent);
                } else {
                        if (getColor(sibling->left) == BLACK && getColor(sibling->right) == BLACK) {
                            // Rule 3: DB's sibling and the sibling's children are BLACK,
                            // but what about the "null DB" comment at the following URL?
                            // https://medium.com/analytics-vidhya/deletion-in-red-black-rb-tree-92301e1474ea
                            // So, remove DOUBLE_BLACK from DB and transfer it to DB's parent and change
                            // the sibling's color to RED.
                            ptr->color = BLACK;  // ptr can't retreat to the root, so no need for setColor(ptr).
                            setColor(sibling, RED);
                            // ptr can't retreat to the root, so no need for getColor(parent) or setColor(parent, *).
                            if (parent->color == RED) {
                                parent->color = BLACK;
                            } else {
                                parent->color = DOUBLE_BLACK;
                            }
                            ptr = parent;  // Here is where ptr retreats to its parent.
                        } else if (getColor(sibling->left) == BLACK) {
                            // Rule 5: DB's sibling (i.e., left) is BLACK, DB's sibling's child that is far
                            // from DB (i.e., left) is BLACK, and DB's sibling's child that is near to DB
                            // (i.e., right) is RED. So, swap sibling's color with sibling's RED child and
                            // rotate the sibling away from DB (i.e., to the left). Do not transfer the
                            // DOUBLE_BLACK away from DB. Proceed directly to Rule 6 without iterating.
                            //
                            // Because sibling's near child is RED, both it and sibling exist, so there is
                            // no need for setColor(sibling->left, BLACK) and setColor(sibling, RED).
                            sibling->right->color = BLACK;
                            sibling->color = RED;
                            rotateLeft(sibling);
                            sibling = parent->left;
                            // Here is Rule 6, without requiring another iteration of this while loop.
                            //
                            // Because sibling's far child is RED, both it and sibling exist, so there is
                            // no need for setColor(sibling->right, BLACK) or setColor(sibling, parent->color).
                            // Also, ptr can't retreat to the root, so there is no need for setColor(ptr, BLACK)
                            // or setColor(parent, BLACK).
                            sibling->color = parent->color;
                            parent->color = BLACK;
                            sibling->left->color = BLACK;
                            rotateRight(parent);
                            ptr->color = BLACK; // Remove DOUBLE_BLACK but don't transfer it to another node.
                            break;
                        } else {
                            // Rule 6: DB's sibling (i.e., left) is BLACK and DB's sibling's child
                            // that is far from DB (i.e., left) is RED. So, swap DB's parent's
                            // color with DB's sibling's color (BLACK), rotate the parent towards
                            // DB (i.e., right), set the color of DB's sibling's far child (i.e., left)
                            // to BLACK, and change DB's color to BLACK without transferring the
                            // DOUBLE_BLACK to another node. The resulting elimination of a DB node
                            // terminates execution of the while loop.
                            //
                            // Because sibling's far child is RED, both it and sibling exist, so there is
                            // no need for setColor(sibling->right, BLACK) or setColor(sibling, parent->color).
                            // Also, ptr can't retreat to the root, so there is no need for setColor(ptr, BLACK)
                            // or setColor(parent, BLACK).
                            sibling->color = parent->color;
                            parent->color = BLACK;
                            sibling->left->color = BLACK;
                            rotateRight(parent);
                            ptr->color = BLACK; // Remove DOUBLE_BLACK but don't transfer it to another node.
                            break;
                        }
                    }
                }
            }

            // This node is not the root because Rule 2 has been applied above.
            // Set to nulle the parent's pointer to the node and delete the node.
            if (node == node->parent->left) {
                node->parent->left = nulle;
            } else {
                node->parent->right = nulle;
            }
            deleteNode(node);

            // The root exists and it is always BLACK.
            root->color = BLACK;
        }
    }

    /*
     * Check the tree for correctness, i.e.,
     * (1) no DOUBLE_BLACK nodes
     * (2) a correct size for each subtree
     * (3) no RED child of a RED parent
     * (4) correct sorted order of keys
     * (5) except for the root, a valid parent pointer 
     * (6) a constant number of BLACK nodes along
     *     any path to the bottom of the tree
     * 
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree at this level of recursion
     * @param prevCount (IN) the BLACK node count from a previous call
     *                       to this checkTree function
     * @param currCount (MODIFIED) the BLACK node count at this level of recursion
     *                       that is passed to the next level of recursion;
     *                       it is incremented if this node is BLACK
     * 
     * @return the BLACK node count at this level of recursion
     */
private:
    size_t checkTree( Node* const node, size_t const prevCount, size_t currCount ) {

        // Increment the current count if the node is BLACK.
        if ( getColor(node) == BLACK ) {
            ++currCount;
        }

        // Check for a DOUBLE_BLACK.
        if ( getColor(node) == DOUBLE_BLACK ) {
            std::ostringstream buffer;
            buffer << std::endl << "node ";
            streamNode(node, buffer);
            buffer << " is DOUBLE_BLACK" << std::endl;
            throw std::runtime_error(buffer.str());
        }

#ifdef ENABLE_PREFERRED_TEST
        // Check the stored size versus the computed size at this node.
        checkSize(node);
#endif

        // Check for adjacent RED nodes.
        if ( getColor(node) == RED && getColor(node->left) == RED ) {
            std::ostringstream buffer;
            buffer << std::endl << std::endl << "node ";
            streamNode(node, buffer);
            buffer << " is RED and left child ";
            streamNode(node->left, buffer);
            buffer << " is also RED" << std::endl;
            throw std::runtime_error(buffer.str());
        }
        if ( getColor(node) == RED && getColor(node->right) == RED ) {
            std::ostringstream buffer;
            buffer << std::endl << std::endl << "node ";
            streamNode(node, buffer);
            buffer << " is RED and right child ";
            streamNode(node->right, buffer);
            buffer << " is also RED" << std::endl;
            throw std::runtime_error(buffer.str());
        }

        // Check for correct key order.
        if ( node->left != nulle && node->left->key >= node->key ) {
            std::ostringstream buffer;
            buffer << std::endl << std::endl << "node ";
            streamNode(node, buffer);
            buffer << " left child ";
            streamNode(node->left, buffer);
            buffer << std::endl;
            throw std::runtime_error(buffer.str());
        }
        if ( node->right != nulle && node->right->key <= node->key ) {
            std::ostringstream buffer;
            buffer << std::endl << std::endl << "node ";
            streamNode(node, buffer);
            buffer << " right child ";
            streamNode(node->right, buffer);
            buffer << std::endl;
            throw std::runtime_error(buffer.str());
        }

        // Check for a valid parent pointer.
        if ( node != root ) { 
            if ( node->parent == nulle ) {
                std::ostringstream buffer;
                buffer << std::endl << std::endl << "node ";
                streamNode(node, buffer);
                buffer << " has invalid parent pointer" << std::endl;
                throw std::runtime_error(buffer.str());
            }
            if ( node != node->parent->left && node != node->parent->right ) {
                std::ostringstream buffer;
                buffer << std::endl << std::endl << "node ";
                streamNode(node, buffer);
                buffer << " has parent ";
                streamNode(node->parent, buffer);
                buffer << " but is neither its parent's left child ";
                streamNode(node->parent->left, buffer);
                buffer << " nor its parent's right child ";
                streamNode(node->parent->right, buffer);
                buffer << std::endl;
                throw std::runtime_error(buffer.str());
            }
        }

        // If the bottom of the tree has been reached compare counts
        // but only if the previous count is valid (i.e., non-zero).
        if ( node->left == nulle && node->right == nulle ) {
            if ( prevCount != 0 && currCount != prevCount ) {
                std::ostringstream buffer;
                buffer << std::endl << std::endl << "node ";
                streamNode(node, buffer);
                buffer << " current count = " << currCount
                        << "  !=  previous count = " << prevCount << std::endl;
                throw std::runtime_error(buffer.str());
            }
            return currCount;
        }
        
        // Descend to the leaves of each subtree. At least one
        // of left and right is a non-null child.
        size_t leftCount = 0, rightCount = 0;
        if ( node->left != nulle ) {
            leftCount = checkTree( node->left, prevCount, currCount );
        }
        if ( node->right != nulle ) {
            rightCount = checkTree( node->right, prevCount, currCount );
        }

        // If one count is zero, return the other count.
        if ( leftCount == 0 ) {
            return rightCount;
        }
        if ( rightCount == 0 ) {
            return leftCount;
        }
        // Both counts are non-zero, so compare them.
        if ( leftCount != rightCount ) {
            std::ostringstream buffer;
            buffer << std::endl << std::endl << "node ";
            streamNode(node, buffer);
            buffer << " left count = " << leftCount
                   << "  !=  right count = " << rightCount << std::endl;
            throw std::runtime_error(buffer.str());
        }
        // The counts are equal, so return either of them.
        return leftCount;
    }

    /*
     * Check the BURB tree for correctness and count
     * the number of BLACK nodes along each path to the
     * leaves and compare the previous and current counts
     * to ensure that all paths have the same count.
     *
     * @return the number of BLACK nodes along any path
     *         to the bottom of the tree
     */
public:
    size_t checkTree() {

        if (root == nulle) {
            return 0;
        }

        // Check the color of the root node.
        if (getColor(root) != BLACK) {
            std::ostringstream buffer;
            buffer << std::endl << std::endl << "root ";
            streamNode(root, buffer);
            buffer << " is not BLACK\n" << std::endl;
            throw std::runtime_error(buffer.str());
        }

        // Check that the root node's parent is nullptr.
        if (root->parent != nulle) {
            std::ostringstream buffer;
            buffer << std::endl << std::endl << "root's parent ";
            streamNode(root->parent, buffer);
            buffer << " is not nullptr" << std::endl;
            throw std::runtime_error(buffer.str());
        }

        // Call checkTree twice:
        // (1) to initialize prevCount without comparing black counts
        // (2) to compare prevCount to the black count at each leaf 
        size_t prevCount = 0;
        prevCount = checkTree(root, prevCount, 0);
        return checkTree(root, prevCount, 0);
    }

    /*
     * Print the keys stored in the tree, where the key of
     * the root of the tree is at the left and the keys of
     * the leaf nodes are at the right.
     * 
     * Calling parameters:
     * 
     * @param p (IN) the root of the subtree at this level of recursion
     * @param d (MODIFIED) the depth in the tree
     */
private:
    void printTree( Node* const p, int d ) {
        if ( p->right != nulle ) {
            printTree( p->right, d+1 );
        }

        for ( int i = 0; i < d; ++i ) {
            std::cout << "          ";
        }
        printNode(p);
        std::cout << " (";
        if (p == root) {
            std::cout << "x";
        } else {
            printNode(p->parent);
        }
        std::cout << ")" << std::endl;

        if ( p->left != nulle ) {
            printTree( p->left, d+1 );
        }
    }

    /*
     * Print the keys stored in the tree, where the key of
     * the root of the tree is at the left and the keys of
     * the leaf nodes are at the right.
     * 
     * Calling parameters:
     * 
     * @param p (IN) the root of the subtree at this level of recursion
     * @param d (MODIFIED) the depth in the tree
     */
public:
    void printTree() {
        if (root != nulle) {
            printTree(root, 0);
        }
    }

    /*
     * Print the key and color of a node.
     *
     * Calling parameter:
     * 
     * @param node (IN) pointer to the node
     */
private:
    void printNode(Node* const node) {
        if (node != nulle) {
            std::cout << node->key;
            if (node->color == RED) {
                std::cout << "r";
            } else if (node->color == BLACK) {
                std::cout << "b";
            } else if (node->color == DOUBLE_BLACK) {
                std::cout << "d";
            } else {
                std::cout << "?";
            }
        }
    }

    /*
     * Print the key and color of a node to a stringstream.
     *
     * Calling parameters:
     * 
     * @param node (IN) pointer to the node
     * @param buffer (MODIFIED) the stringstream
     */
private:
    void streamNode(Node* const node, std::ostringstream& buffer) {
        if (node != nulle) {
            buffer << node->key;
            if (node->color == RED) {
                buffer << "r";
            } else if (node->color == BLACK) {
                buffer << "b";
            } else if (node->color == DOUBLE_BLACK) {
                buffer << "d";
            } else {
                buffer<< "?";
            }
        }
    }

    /*
     * Return the color of a node.
     *
     * Calling parameter:
     * 
     * node (IN) pointer to a node
     * 
     * @return the color of the node,
     *         or BLACK is the pointer is null
     */
private:
    inline color_t getColor(Node* const node) {
        return (node == nulle) ? BLACK : node->color;
    }

    /*
     * Set the color of a node if its pointer is non-null.
     *
     * Calling parameters:
     * 
     * @param node (IN) pointer to the node
     * @param color (IN) the color to set
     */
private:
    inline void setColor(Node* const node, color_t const color) {

#if defined(NULL_NODE) || defined(STATIC_NULL_NODE)
        node->color = color;
#else
        if (node != nulle) {
            node->color = color;
        }
#endif
    }

    /* Return the number of nodes in the BURB tree. */
public:
    size_t size() {
        return count;
    }

    /* Return true if there are no nodes in the BURB tree. */
public:
    bool empty() {
        return ( count == 0 );
    }

    /*
     * Walk the tree in order and store each key in a vector.
     *
     * Calling parameters:
     * 
     * @param p (IN) pointer to a node
     * @param v (MODIFIED) vector of the keys
     * @param i (MODIFIED) index to the next unoccupied vector element
     */       
private:
    void getKeys( Node* const p, std::vector<K>& v, size_t& i ) {

        if ( p->left != nulle ) {
            getKeys( p->left, v, i );
        }
        v[i++] = p->key;
        if ( p->right != nulle ) { 
            getKeys( p->right, v, i );
        }
    }

    /*
     * Walk the tree in order and store each key in a vector.
     *
     * Calling parameter:
     * 
     * @param v (MODIFIED) vector of the keys
     */
public:
    void getKeys( std::vector<K>& v ) {
        if ( root != nulle ) {
            size_t i = 0;
            getKeys( root, v, i );
        }
    }

    /*
     * Return the number of nodes in the subtree.
     *
     * Calling parameter:
     * 
     * @param (IN) root of the subtree at this level of recursion
     * 
     * @return the size of the subtree
     */
#ifdef ENABLE_PREFERRED_TEST
private:
    inline size_t getSize(Node* const node) {
        return (node == nulle) ? 0 : node->taille;
    }

    /*
     * Set the size of a node's subtree if its pointer is non-null.
     *
     * Calling parameters:
     * 
     * @param node (IN) pointer to the node
     * @param taille (IN) the size to set
     */
private:
    inline void setSize(Node* const node, size_t const taille) {

#if defined(NULL_NODE) || defined(STATIC_NULL_NODE)
        node->taille = taille;
#else
        if (node != nulle) {
            node->taille = taille;
        }
#endif
    }

    /*
     * Increment a node's size if its pointer is non-null.
     *
     * Calling parameter:
     *
     * node (IN) pointer to the node
     */
private:
    inline void incSize(Node* const node) {

#if defined(NULL_NODE) || defined(STATIC_NULL_NODE)
        node->taille++;
#else
        if (node != nulle) {
            node->taille++;
        }
#endif
    }

    /*
     * Decrement a node's size if its pointer is non-null.
     *
     * Calling parameter:
     *
     * node (IN) pointer to the node
     */
private:
    inline void decSize(Node* node) {

#if defined(NULL_NODE) || defined(STATIC_NULL_NODE)
        node->taille--;
#else
        if (node != nulle) {
            node->taille--;
        }
#endif
    }

    /*
     * Update a node's size from the sizes of its left
     * and right subtrees if its pointer is non-null.
     *
     * Calling parameter:
     *
     * node (IN) pointer to the node
     */
private:
    inline void updateSize(Node* const node) {
        setSize( node, getSize(node->left) + 1 + getSize(node->right) );
    }

    /*
     * Check the stored size of a node against its
     * computed size if its pointer is non-null.
     *
     * Calling parameter:
     *
     * node (IN) pointer to the node
     */
private:
    inline void checkSize(Node* const node) {
        if ( getSize(node) != getSize(node->left) + 1 + getSize(node->right) ) {
            std::ostringstream buffer;
            buffer << std::endl << "error at node ";
            streamNode(node, buffer);
            buffer << "  stored node size = " << getSize(node)
                    << "  !=   computed node size = "
                    << (getSize(node->left) + 1 + getSize(node->right)) << std::endl;
            throw std::runtime_error(buffer.str());
        }
    }
#endif // ENABLE_PREFERRED_TEST

#undef nulle // Restrict the scope of nulle to this rbTree class.
};

#endif // BAYER_GUIBAS_SEDGEWICK_ANANDA_BU_RB_TREE_H


==> anc/llrbTree.h <==
/*
 * Modifications Copyright (c) 2024 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 *
 * MIT License
 * 
 * Copyright (c) 2017 Rene Argento
 *
 * Permission is hereby granted, free of charge, to any person obtaining a copy
 * of this software and associated documentation files (the "Software"), to deal
 * in the Software without restriction, including without limitation the rights
 * to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
 * copies of the Software, and to permit persons to whom the Software is
 * furnished to do so, subject to the following conditions:
 *
 * The above copyright notice and this permission notice shall be included
 * in all copies or substantial portions of the Software.
 *
 * THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
 * IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
 * FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
 * AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
 * LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
 * OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
 * SOFTWARE.
 */

/*
 * Left-leaning red-Black tree-building functions modified from Java methods
 * of Rene Argento's implementation of answers to homework question
 * 3.3.41 on p. 455 of Robert Sedgewick and Kevin Wayne's textbook,
 * "Algorithms, Fourth Edition, Part 1" (Addison-Wesley, 2014).
 * See the following URLs that contain Rene's implementation.
 * 
 * https://github.com/reneargento/algorithms-sedgewick-wayne/blob/master/src/chapter3/section3/RedBlackBST.java
 * https://github.com/reneargento/algorithms-sedgewick-wayne/blob/master/src/chapter3/section3/Exercise41_Delete.java
 * 
 * See also the following URL that contains the RedBlackBST.java program from the textbook.
 * 
 * https://algs4.cs.princeton.edu/code/edu/princeton/cs/algs4/RedBlackBST.java.html
 *
 * To build the test executable, compile via:
 * 
 * g++ -std=c++11 -O3 test_llrbTree.cpp
 *
 * To disable the freed list that avoids re-use of new and delete, compile via:
 * 
 * g++ -std=c++11 -O3 -D DISABLE_FREED_LIST test_llrbTree.cpp
 * 
 * To preallocate the freed list as a vector of avl tree nodes, compile via:
 * 
 * g++ -std=c++11 -O3 -D PREALLOCATE test_llrbTree.cpp
 * 
 * To enable parent pointers, compile via:
 * 
 * g++ -std=c++11 -O3 -D PARENT test_llrbTree.cpp
 * 
 * To enable selection of a preferred replacement node
 * when a 2-child node is deleted, compile via:
 * 
 * g++ -std=c++11 -O3 -D ENABLE_PREFERRED_TEST test_llrbTree.cpp
 * 
 * HOWEVER, selection of a preferred replacement node
 * does not work correctly because it is not possible
 * to find the in-order predecessor of a node. The
 * problem is that a search for the maximum node
 * begins with setting color of the root node of
 * the tree to RED, or in the case of a 2-child node,
 * setting the left child of that node to RED. Upon
 * conclusion of the search, the color of the root
 * node is reset to BLACK. But this approach does
 * not work with the left child of the 2-child node
 * because, upon conclusion of the search, the color
 * of the left child affects the BLACK node count to
 * the bottom of the tree, which MUST equal the BLACK
 * node count for the right child. The root has no
 * sibling but the left child has the right child as
 * a sibling.
 *
 * For this reason, ENABLE_PREFERRED_TEST is overridden
 * by '#define FORCE_SUCCESSOR' in the erase function.
 * Hence, ENABLE_PREFERRED_TEST enables update of each
 * nodes taille field that represents the size of the
 * subtree rooted at the node but does not use that
 * size to select a preferred replacement node.
 */

#ifndef ANDERSSON_SEDGEWICK_WAYNE_ARGENTO_LLRB_TREE_H
#define ANDERSSON_SEDGEWICK_WAYNE_ARGENTO_LLRB_TREE_H

#include <iostream>
#include <exception>
#include <sstream>
#include <vector>

/*
 * The llrbTree class defines the root of the left-leaning red-black tree
 * and provides the RED and BLACK bool constants.
 */
template <typename K>
class llrbTree {

private:
    typedef bool color_t;
    static constexpr color_t RED = true;
    static constexpr color_t BLACK = false;

    /* The Node class defines a node in the LL RB tree. */
private:
    struct Node
    {
        K key;
        color_t color;
        Node *left, *right;
#ifdef PARENT
        Node* parent ;
#endif

#ifdef ENABLE_PREFERRED_TEST
        size_t taille; /* the number of nodes in this subtree */
#endif

        Node( K const& x, bool const c ) {
            key = x;
            color = c;
            left = right = nullptr;
#ifdef PARENT
            parent = nullptr;
#endif

#ifdef ENABLE_PREFERRED_TEST
            taille = 1;
#endif
        }

        Node() {
            left = right = nullptr;
#ifdef PARENT
            parent = nullptr;
#endif

#ifdef ENABLE_PREFERRED_TEST
            taille = 1;
#endif
        }
    };
        
public:
    size_t nodeSize() {
        return sizeof(Node);
    }

private:
    Node* root;     // the root of the tree
    size_t count;   // the number of nodes in the tree
    bool a, r;      // record modification of the tree

#ifndef DISABLE_FREED_LIST
    Node* freed;    // the freed list
#ifdef PREALLOCATE
    std::vector<Node> nodes;
#endif
#endif
  
public:
    size_t rotateL, rotateR; // rotation counters

public:
    llrbTree() {
        root = freed = nullptr;
        count = 0;
        a = r = false;
    }
    
public:
    ~llrbTree() {
        if ( root != nullptr ) {
            clear();
            clearFreed();
        }
    }

    /*
     * Delete every node in the TD RB tree.  If the tree has been
     * completely deleted via prior calls to the erase function,
     * this function will do nothing.
     * 
     * Calling parameter:
     * 
     * @param node (IN) pointer to a node
     */
private:
    void clear(Node* const node) {
        if (node == nullptr) {
            return;
        }
        clear(node->left);
        clear(node->right);
        delete node;
    }
    /*
     * Attempt to obtain a node from the freed list instead of
     * creating a new node.
     * 
     * Calling parameter:
     * 
     * @param key (IN) the key to store in the node
     */ 

public:
    void clear() {
	    clear(root);
        root = nullptr;
        count = 0;
#ifndef DISABLE_FREED_LIST
	    clearFreed();
#endif
    }

    /* Delete every node from the freed list. */
private:
    void clearFreed() {
#ifndef DISABLE_FREED_LIST
#ifndef PREALLOCATE
        while ( freed != nullptr ) {
            Node* next = freed->left;
            delete freed;
            freed = next;
        }
#else
        nodes.clear();
#endif
        freed = nullptr;
#endif
    }

    /* Report the number of nodes on the freed list. */
public:
    size_t freedSize() {
        size_t count = 0;
#ifndef DISABLE_FREED_LIST
        Node* ptr = freed;
        while(ptr != nullptr) {
            ++count;
            ptr = ptr->left;
        }
#endif
        return count;
    }

    /*
     * Prepend the specified number of nodes to the freed list.
     *
     * Calling parameters:
     *
     * @param n (IN) the number of nodes to prepend
     */
public:
    void freedPreallocate( size_t const n ) {
#ifndef DISABLE_FREED_LIST
#ifndef PREALLOCATE
       for (size_t i = 0; i < n; ++i) {
            Node* p = new Node();
            p->left = freed;
            freed = p;
        }
#else
        nodes.resize(n);
        for (size_t i = 0; i < n; ++i) {
            Node* p = &nodes[i];
            p->left = freed;
            freed = p;
        }
#endif
#endif
    }

    /*
     * Prepend the freed node to the freed list via its left pointer.
     *
     * Calling parameter:
     * 
     * q (IN) pointer to a node
     */
public:
    inline void deleteNode( Node* q ) {
#ifndef DISABLE_FREED_LIST
        q->left = freed;
        freed = q;
#else
        delete q;
#endif
    }

    /*
     * Attempt to obtain a node from the freed list instead of
     * creating a new node.
     * 
     * Calling parameter:
     * 
     * @param key (IN) the key to store in the node
     */ 
private:
    inline Node* newNode(K const& key, bool const c) {

#ifndef DISABLE_FREED_LIST
        if (freed != nullptr )
        {
            Node* ptr = freed;
            freed = freed->left;
            ptr->key = key;
            ptr->color = RED;
#ifdef ENABLE_PREFERRED_TEST
            ptr->taille = 1;
#endif
            ptr->left = ptr->right = nullptr;
#ifdef PARENT
            ptr->parent = nullptr;
#endif
            return ptr;
        } else
#endif
        {
            return new Node(key, c);
        }
    }

    /*
     * Search the tree for the existence of a key.
     *
     * Calling parameters:
     *
     * @param q (IN) pointer a node
     * @param x (IN) the key to search for
     * 
     * @return true if the key was found; otherwise, false
     */
private:
    inline bool contains( Node* const q, K const& x) {
        
        Node* p = q;            
        while ( p != nullptr ) {                    /* iterate; don't use recursion */
            if ( x < p->key ) {
                p = p->left;                        /* follow the left branch */
            } else if ( x > p->key ) {
                p = p->right;                       /* follow the right branch */
            } else {
                return true;                        /* found the key, so return true */
            }
        }
        return false;                               /* didn't find the key, so return false */
    }
    
    /*
     * Test whether a node is RED.
     *
     * Calling parameter:
     * 
     * @param p (IN) the root of the sub-tree
     *  
     * @return true is the node is RED
     */
public:
    inline bool isRed( Node* const p ) {
        if (p == nullptr) {
            return false;
        }
        return ( p->color == RED );
    }

    /*
     * If possible, rotate left about a node, which
     * is the analog of the AVL tree RR rotation.
     *
     * Calling parameter:
     * 
     * p (IN) the node
     * 
     * @return the right child of the node
     */
private:
#ifdef PARENT
    inline Node* rotateLeft( Node* const p ) {
        if ( p == nullptr || p->right == nullptr ) {
            return p;
        }

        ++rotateL;

        Node* p1 = p->right;

        p->right = p1->left;
        if (p->right != nullptr) {
            p->right->parent = p;
        }
        p1->parent = p->parent;
        p1->left = p;
        p->parent = p1;

        p1->color = p->color;
        p->color = RED;

#ifdef ENABLE_PREFERRED_TEST
        p1->taille = p->taille;
        p->taille = updateSize(p);
#endif
        return p1;
    }
#else
    inline Node* rotateLeft( Node* const p ) {
        if ( p == nullptr || p->right == nullptr ) {
            return p;
        }

        ++rotateL;

        Node* p1 = p->right;

        p->right = p1->left;
        p1->left = p;

        p1->color = p->color;
        p->color = RED;

#ifdef ENABLE_PREFERRED_TEST
        p1->taille = p->taille;
        p->taille = updateSize(p);
#endif
        return p1;
    }
#endif

    /*
     * If possible, rotate right about a node, which
     * is the analog of the AVL tree LL rotation.
     *
     * Calling parameter:
     * 
     * p (IN) the node
     * 
     * @return the right child of the node
     */
private:
#ifdef PARENT
    inline Node* rotateRight( Node* const p ) {
        if (p == nullptr || p->left == nullptr) {
            return p;
        }

        ++rotateR;

        Node* p1 = p->left;

        p->left = p1->right;
        if (p->left != nullptr) {
            p->left->parent = p;
        }
        p1->parent = p->parent;
        p1->right = p;
        p->parent = p1;

        p1->color = p->color;
        p->color = RED;

#ifdef ENABLE_PREFERRED_TEST
        p1->taille = p->taille;
        p->taille = updateSize(p);
#endif
        return p1;
    }
#else
    inline Node* rotateRight( Node* const p ) {
        if (p == nullptr || p->left == nullptr) {
            return p;
        }

        ++rotateR;

        Node* p1 = p->left;

        p->left = p1->right;
        p1->right = p;

        p1->color = p->color;
        p->color = RED;

#ifdef ENABLE_PREFERRED_TEST
        p1->taille = p->taille;
        p->taille = updateSize(p);
#endif
        return p1;
    }
#endif

    /*
     * If possible, complement the colors of a node
     * and its children.
     * 
     * Calling parameter:
     * 
     * p (IN) the node
     */
private:
    inline void flipColors( Node* const p ) {
#if 1
        if ( p == nullptr || p->left == nullptr || p->right == nullptr ) {
            return;
        }

        // The root must have opposite color of its two children
        if ((isRed(p) && !isRed(p->left) && !isRed(p->right))
                || (!isRed(p) && isRed(p->left) && isRed(p->right))) {
            p->color = !p->color;
            p->left->color = !p->left->color;
            p->right->color = !p->right->color;
        }
#else
        if (p != nullptr) {
            p->color = !p->color;

            if (p->left != nullptr) {
                p->left->color = !p->left->color;
            }

            if (p->right != nullptr) {
                p->right->color = !p->right->color;
            }
        }
#endif
    }

    /*
     * Searches the tree recursively for a key and
     * if absent, add the key as a new node.
     * 
     * The "p" pointer is possibly modified and is returned
     * to represent the root of the sub-tree.
     *
     * Calling parameters:
     *
     * @param q (IN) pointer to parent of the root of the subtree
     * @param p (IN) the root of the subtree at this level of recursion
     * @param q (IN) pointer to parent of the root of the subtree
     * @param p (IN) the root of the subtree at this level of recursion
      * @param x (IN) the key to add to the tree
     * 
     * @return the root of the rebalanced sub-tree
     */
private:
#ifdef PARENT
    Node* insert( Node* q, Node* p, K const& x ) {
        
        if (p == nullptr) {
            a = true;
            ++count;
            Node* r = newNode( x, RED ); // Add a RED node at a leaf.
            r->parent = q;
            return r;
        }

        if (x < p->key) {
            p->left = insert( p, p->left, x );
        } else if (x > p->key) {
            p->right = insert( p, p->right, x );
        } else {
            // For a tree, don't insert the key twice.
            // For a map, overwrite the value.
            a = false;
        }

        if (isRed(p->right) && !isRed(p->left)) {
            p = rotateLeft(p);
        }
        if (isRed(p->left) && isRed(p->left->left)) {
            p = rotateRight(p);
        }
        if (isRed(p->left) && isRed(p->right)) {
            flipColors(p);
        }
        
#ifdef ENABLE_PREFERRED_TEST
        p->taille = updateSize(p);
#endif
        return p;
    }
#else
    Node* insert( Node* p, K const& x ) {
        
        if (p == nullptr) {
            a = true;
            ++count;
            return newNode( x, RED ); // Add a RED node at a leaf.
        }

        if (x < p->key) {
            p->left = insert( p->left, x );
        } else if (x > p->key) {
            p->right = insert(p->right, x );
        } else {
            // For a tree, don't insert the key twice.
            // For a map, overwrite the value.
            a = false;
        }

        if (isRed(p->right) && !isRed(p->left)) {
            p = rotateLeft(p);
        }
        if (isRed(p->left) && isRed(p->left->left)) {
            p = rotateRight(p);
        }
        if (isRed(p->left) && isRed(p->right)) {
            flipColors(p);
        }
        
#ifdef ENABLE_PREFERRED_TEST
        p->taille = updateSize(p);
#endif
        return p;
    }
#endif

private:
    inline Node* balance( Node* p ) {
        if ( p == nullptr ) {
            return nullptr;
        }

        if (isRed(p->right) && !isRed(p->left)) {
            p = rotateLeft(p);
        }

        if (isRed(p->left) && p->left != nullptr && isRed(p->left->left)) {
            p = rotateRight(p);
        }

        if (isRed(p->left) && isRed(p->right)) {
            flipColors(p);
        }

#ifdef ENABLE_PREFERRED_TEST
        p->taille = updateSize(p);
#endif
        return p;
    }

private:
    inline Node* moveRedLeft( Node* p ) {
        flipColors(p);
        if (p->right != nullptr && isRed(p->right->left)) {
            p->right = rotateRight(p->right);
            p = rotateLeft(p);
            flipColors(p);
        }
        return p;
    }

private:
    inline Node* moveRedRight( Node* p ) {
        flipColors(p);
        if ( p->left != nullptr && isRed(p->left->left) ) {
            p = rotateRight(p);
            flipColors(p);
        }
        return p;
    }

private:
    Node* min( Node* const p ) {
        if (p->left == nullptr) {
            return p;
        }
        return min(p->left);
    }

public:
    K* min() {
        return &(min(root)->key);
    }

private:
    Node* deleteMin( Node* p ) {
        if (p->left == nullptr) {
            deleteNode(p);
            r = true;
            --count;
            return nullptr;
        }

        if ( !isRed(p->left) && !isRed(p->left->left) ) {
            p = moveRedLeft(p);
        }

        p->left = deleteMin(p->left);
        return balance(p);
    }

public:
    inline bool deleteMin() {
        if ( empty() ) {
            return false;
        }

        // If both children of the root are BLACK, set the root to RED.
        if ( !isRed(root->left) && !isRed(root->right) ) {
            root->color = RED;
        }
        r = false;
        root = deleteMin(root);
        if ( !empty() ) {
            root->color = BLACK;
        }
     return r;
   }

private:
    Node* max( Node* const p ) {
        if (p->right == nullptr) {
            return p;
        }
        return max(p->right);
    }

public:
    K* max() {
        return &(max(root)->key);
    }

private:
    Node* deleteMax( Node* p ) {
        if (isRed(p->left)) {
            p = rotateRight(p);
        }

        if (p->right == nullptr) {
            deleteNode(p);
            r = true;
            --count;
            return nullptr;
        }

        if (!isRed(p->right) && !isRed(p->right->left)) {
            p = moveRedRight(p);
        }

        p->right = deleteMax(p->right);
        return balance(p);
    }

#ifdef ENABLE_PREFERRED_TEST
private:
    Node* eraseMax( Node* p ) {
        if ( p == nullptr ) {
            return nullptr;
        }

        // If both children of the node are BLACK, set the node to RED.
        if ( !isRed(p->left) && !isRed(p->right) ) {
            p->color = RED;
        }
        p = deleteMax(p);

        // This attempt to fix the red-red problem
        // doesn't work in all cases because it can
        // cause the left subtree to have a longer
        // black path than the right subtree.
        if ( p != nullptr ) {
            p->color = BLACK;
        }

        return p;
   }
#endif

public:
    inline bool deleteMax() {
        if ( empty() ) {
            return false;
        }

        // If both children of the root are BLACK, set the root to RED.
        if ( !isRed(root->left) && !isRed(root->right) ) {
            root->color = RED;
        }
        r = false;
        root = deleteMax(root);
        if ( !empty() ) {
            root->color = BLACK;
        }
        return r;
   }

    /*
     * Remove a node from the tree
     * and then rebalance the tree.
     * 
     * Calling parameters:
     * 
     * @param p (IN) pointer a node
     * @param x (IN) the key to remove from the tree
     * 
     * @return the root of the rebalanced sub-tree
     */
private:
    Node* erase( Node* p, K const& x ) {

        if ( p == nullptr ) {
            r = false;
            return nullptr;
        }

        if ( x < p->key ) {
            if (!isRed(p->left) && p->left != nullptr && !isRed(p->left->left)) {
                p = moveRedLeft(p);
            }
            p->left = erase( p->left, x );
        } else {
            if (isRed(p->left)) {
                p = rotateRight(p);
            }

            // Left child only. Symmetric treatment of right child
            // only causes the tree's size and count to mismatch.
            if ( x == p->key && p->right == nullptr) {
                deleteNode(p);
                --count;
                r = true;
                return nullptr;
            }

            if (!isRed(p->right) && p->right != nullptr && !isRed(p->right->left)) {
                p = moveRedRight(p);
            }

            if ( x == p->key ) {
                r = true;

                // Define FORCE_SUCCESSOR to override
                // ENABLE_PREFERRED_TEST so that the
                // in-order predecessor will never
                // be chosen because the eraseMax
                // function can return a red left
                // child that, in association with
                // a red parent, cannot be resolved
                // via rotations.
#define FORCE_SUCCESSOR

#ifdef ENABLE_PREFERRED_TEST
#ifdef FORCE_SUCCESSOR
		        if (false)
#else
#ifdef INVERT_PREFERRED_TEST
                if ( getSize(p->left) < getSize(p->right) )
#else
                if ( getSize(p->left) >= getSize(p->right) )
#endif
#endif
                {
                    Node* aux = max(p->left);
                    p->key = aux->key;
                    p->left = eraseMax(p->left);
                    // This attempt to fix the red-red problem
                    // doesn't work in all cases because it can
                    // cause the left subtree to have a longer
                    // black path than the right subtree.
                    if (isRed(p) && isRed(p->left)) {
                        p->left->color = BLACK;
                    }
               } else
#endif
                {
                    Node* aux = min(p->right);
                    p->key = aux->key;
                    p->right = deleteMin(p->right);
                }
            } else {
                p->right = erase( p->right, x );
            }
        }

        return balance(p);
    }

    /*
     * Check the LL RB tree for correctness, i.e.,
     * (1) no RED child of a RED parent
     * (3) no RED right child
     * (3) correct sorted order of keys
     * (4) a constant number of BLACK nodes along
     *     any path to the bottom of the tree
     * 
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree at this level of recursion
     * @param prevCount (IN) the BLACK node count from a previous call
     *                       to this checkTree function
     * @param currCount (MODIFIED) the BLACK node count at this level of recursion
     *                       that is passed to the next level of recursion;
     *                       it is incremented if this node is BLACK
     * 
     * @return the BLACK node count at this level of recursion
     */
private:
    size_t checkTree( Node* const node, size_t const prevCount, size_t currCount ) {

        // Increment the current count if the node is BLACK.
        if ( getColor(node) == BLACK ) {
            ++currCount;
        }

#ifdef ENABLE_PREFERRED_TEST
        // Check the stored size versus the computed size at this node.
        checkSize(node);
#endif

        // Check for adjacent RED nodes.
        if ( getColor(node) == RED && getColor(node->left) == RED ) {
            std::ostringstream buffer;
            buffer << std::endl << std::endl << "node ";
            streamNode(node, buffer);
            buffer << " is RED and left child ";
            streamNode(node->left, buffer);
            buffer << " is also RED" << std::endl;
            throw std::runtime_error(buffer.str());
        }

        // Check for a RED right child.
        if ( getColor(node->right) == RED ) {
            std::ostringstream buffer;
            buffer << std::endl << std::endl << "node ";
            streamNode(node, buffer);
            buffer << " has RED right child ";
            streamNode(node->right, buffer);
            buffer << std::endl;
            throw std::runtime_error(buffer.str());
        }

        // Check for correct key order.
        if ( node->left != nullptr && node->left->key >= node->key ) {
            std::ostringstream buffer;
            buffer << std::endl << std::endl << "node ";
            streamNode(node, buffer);
            buffer << " left child ";
            streamNode(node->left, buffer);
            buffer << std::endl;
            throw std::runtime_error(buffer.str());
        }
        if ( node->right != nullptr && node->right->key <= node->key ) {
            std::ostringstream buffer;
            buffer << std::endl << std::endl << "node ";
            streamNode(node, buffer);
            buffer << " right child ";
            streamNode(node->right, buffer);
            buffer << std::endl;
            throw std::runtime_error(buffer.str());
        }

        // If the bottom of the tree has been reached compare counts
        // but only if the previous count is valid (i.e., non-zero).
        if ( node->left == nullptr && node->right == nullptr ) {
            if ( prevCount != 0 && currCount != prevCount ) {
                std::ostringstream buffer;
                buffer << std::endl << std::endl << "node ";
                streamNode(node, buffer);
                buffer << " current count = " << currCount
                        << "  !=  previous count = " << prevCount << std::endl;
                throw std::runtime_error(buffer.str());
            }
            return currCount;
        }
        
        // Descend to the leaves of each subtree. At least one
        // of left and right is a non-null child.
        size_t leftCount = 0, rightCount = 0;
        if ( node->left != nullptr ) {
            leftCount = checkTree( node->left, prevCount, currCount );
        }
        if ( node->right != nullptr ) {
            rightCount = checkTree( node->right, prevCount, currCount );
        }

        // If one count is zero, return the other count.
        if ( leftCount == 0 ) {
            return rightCount;
        }
        if ( rightCount == 0 ) {
            return leftCount;
        }
        // Both counts are non-zero, so compare them.
        if ( leftCount != rightCount ) {
            std::ostringstream buffer;
            buffer << std::endl << std::endl << "node ";
            streamNode(node, buffer);
            buffer << " left count = " << leftCount
                   << "  !=  right count = " << rightCount << std::endl;
            throw std::runtime_error(buffer.str());
        }
        // The counts are equal, so return either of them.
        return leftCount;
    }

    /*
     * Check the LL RB tree for correctness and count
     * the number of BLACK nodes along each path to the
     * leaves and compare the previous and current counts
     * to ensure that all paths have the same count.
     * 
     * Calling parameters:
     * 
     * @param p (IN) pointer to a node
     * @param prevCount (IN) the count from the previous call
     * @param currCount (IN) the count from the prior level
     * 
     * @return the number of BLACK nodes
     */
public:
    size_t checkTree() {

        if (root == nullptr) {
            return 0;
        }

        // Check the color of the root node.
        if (getColor(root) != BLACK) {
                std::ostringstream buffer;
                buffer << std::endl << std::endl << "root ";
                streamNode(root, buffer);
                buffer << " is not black" << std::endl;
                throw std::runtime_error(buffer.str());
        }

        // Call checkTree twice:
        // (1) to initialize prevCount without comparing black counts
        // (2) to compare prevCount to the black count at each leaf 
        size_t prevCount = 0;
        prevCount = checkTree(root, prevCount, 0);
        return checkTree(root, prevCount, 0);
    }

private:
    inline void checkSize(Node* const node) {
        if (node != nullptr) {
            if ( getSize(node) != getSize(node->left) + 1 + getSize(node->right) ) {
                std::ostringstream buffer;
                buffer << std::endl << "node ";
                streamNode(node, buffer);
                buffer << " stored size = " << getSize(node)
                        << "  !=   computed size = "
                        << (getSize(node->left) + 1 + getSize(node->right)) << std::endl;
                throw std::runtime_error(buffer.str());
            }
        }
    }

private:
    void streamNode(Node* const node, std::ostringstream& buffer) {
        if (node != nullptr) {
            buffer << node->key;
            if (node->color == RED) {
                buffer << "r";
            } else {
                buffer << "b";
            }
        }
    }

private:
    void printNode( Node* const node ) {
        if (node != nullptr) {
            std::cout << node->key;
            if (node->color == RED) {
            std::cout << "r";
            } else {
                std::cout << "b";
           }
        }
    }

    /*
     * Print the keys stored in the tree, where the key of
     * the root of the tree is at the left and the keys of
     * the leaf nodes are at the right.
     * 
     * Calling parameters:
     * 
     * @param p (IN) pointer a node
     * @param d (MODIFIED) the depth in the tree
     */
private:
    void printTree( Node* const p, int d ) {
        if ( p->right != nullptr ) {
            printTree( p->right, d+1 );
        }

        for ( int i = 0; i < d; ++i ) {
            std::cout << "    ";
        }
        std::cout << p->key;
        if (p->color == RED) {
            std::cout << "r\n";
        } else {
            std::cout << "b\n";
        }

        if ( p->left != nullptr ) {
            printTree( p->left, d+1 );
        }
    }
        
    /*
     * Walk the tree in order and store each key in a vector.
     *
     * Calling parameters:
     * 
     * @param p (IN) pointer to a node
     * @param v (MODIFIED) vector of the keys
     * @param i (MODIFIED) index to the next unoccupied vector element
     */       
private:
    void getKeys( Node* const p, std::vector<K>& v, size_t& i ) {

        if ( p->left != nullptr ) {
            getKeys( p->left, v, i );
        }
        v[i++] = p->key;
        if ( p->right != nullptr ){
            getKeys( p->right, v, i );
        }
    }

    /* Return true if there are no nodes in the tree. */
public:
    bool empty() {
#ifdef ENABLE_PREFERRED_TEST
        if ( getSize(root) != count ) {
            std::ostringstream buffer;
            buffer << std::endl << "tree size = " << getSize(root) << "  !=  tree count = " << count << std::endl;
            throw std::runtime_error(buffer.str());
        }
#endif
        return ( count == 0);
    }

    /* Return the number of nodes in the tree. */
public:
    size_t size() {
#ifdef ENABLE_PREFERRED_TEST
        if ( getSize(root) != count ) {
            std::ostringstream buffer;
            buffer << std::endl << "tree size = " << getSize(root) << "  !=  tree count = " << count << std::endl;
            throw std::runtime_error(buffer.str());
        }
#endif
        return count;
    }

#ifdef ENABLE_PREFERRED_TEST
    /*
     * Return the size of the sub-tree.
     *
     * Calling parameter:
     * 
     * @param p (IN) the root of the sub-tree
     * 
     * @return the size of the subtree
     */
private:
    inline size_t getSize( Node* const p ) {
        if (p == nullptr) {
            return 0;
        }
        return p->taille;
    }

private:
    inline size_t updateSize( Node* const p ) {
        return ( getSize(p->left) + 1 + getSize(p->right) );
    }
#endif

private:
    inline bool getColor( Node* const p ) {
        if (p == nullptr) {
            return BLACK;
        }
        return p->color;
    }

    /*
     * Search the LL RB tree for the existence of a key.
     *
     * Calling parameter:
     *
     * @param x (IN) the key to search for
     * 
     * @return true if the key was found; otherwise, false
     */
public:
    inline bool contains( K const& x ) {
        return contains( root, x );
    }
    
    /* Search the LL RB tree for a key and if absent,
     * add the key as a new node.
     *
     * Calling parameter:
     *
     * @param x (IN) the key to add to the tree
     * 
     * @return true if the key was added as a new node; otherwise, false
     */
public:
#ifdef PARENT
    inline bool insert( K const& x ) {
        a = false;

        if ( root != nullptr ) {
            root = insert( nullptr, root, x );
            root->color = BLACK; // Enforce a BLACK root.
        } else {
            root = newNode( x, BLACK ); // Add a BLACK node at the root;
            root->parent = nullptr;
            a = true;
            ++count;
        }
        return a;
    }
#else
    inline bool insert( K const& x ) {
        a = false;

        if ( root != nullptr ) {
            root = insert( root, x );
            root->color = BLACK; // Enforce a BLACK root.
        } else {
            root = newNode( x, BLACK ); // Add a BLACK node at the root;
            a = true;
            ++count;
        }
        return a;
    }
#endif

    /*
     * Remove a node from the LL RB tree and then rebalance the tree.
     * 
     * Calling parameter:
     * 
     * @param x (IN) the key to remove from the tree
     * 
     * @return true if the key was removed from the tree; otherwise, false
     */
public:
    inline bool erase( K const& x ) {
        r = false;
        if ( root != nullptr ) {
            if ( !isRed(root->left) && !isRed(root->right) ) {
                root->color = RED;
            }
            root = erase( root, x);
            if ( root != nullptr ) {
                root->color = BLACK;
            }
        }
        return r;
    }

    /*
     * Print the keys stored in the LL RB tree, where the key
     * of the root of the tree is at the left and the keys of
     * the leaf nodes are at the right.
     */
public:
    void printTree() {
        if ( root != nullptr ) {
            printTree( root, 0 );
        }
    }

    /*
     * Walks the LL RB tree in order and store each key in a vector.
     *
     * Calling parameter:
     * 
     * @param v (MODIFIED) vector of the keys
     */
public:
    void getKeys( std::vector<K>& v ) {
        if ( root != nullptr ) {
            size_t i = 0;
            getKeys( root, v, i );
        }
    }
};

#endif // ANDERSSON_SEDGEWICK_WAYNE_ARGENTO_LLRB_TREE_H


==> anc/tdrbTree.h <==
/*
 * Modifications Copyright (c) 2024 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * Top-down red-black tree-building program modified from
 * Cullen LaKemper's implementation at the following URL.
 * 
 * https://github.com/SangerC/TopDownRedBlackTree
 *
 * See also the following URLs that discuss top-down insertion and deletion.
 * 
 * https://www.rose-hulman.edu/class/cs/csse230/schedule/day16/Red-Black-Trees-Insertion.pdf
 * https://www.rose-hulman.edu/class/cs/csse230/schedule/day19/Red-Black-Trees-Removal.pdf
 * 
 * The modifications to Cullen LaKemper's red-black tree Java implementation
 * fix a bug in the removeStep2B2 method, remove redundant assignments and
 * tests from the single rotation functions, and transcribe from Java to C++.
 * 
 * To build the test executable, compile via:
 * 
 * g++ -std=c++11 -O3 test_tdrbTree.cpp
 *
 * To disable the freed list that avoids re-use of new and delete, compile via:
 * 
 * g++ -std=c++11 -O3 -D DISABLE_FREED_LIST test_tdrbTree.cpp
 * 
 * To preallocate the freed list as a vector of red-black tree nodes, compile via:
 * 
 * g++ -std=c++11 -O3 -D PREALLOCATE test_tdrbTree.cpp
 * 
 * To enable parent pointers, compile via:
 * 
 * g++ -std=c++11 -O3 -D PARENT test_tdrbTree.cpp
 */

#ifndef CULLEN_LAKEMPER_TDRB_TREE_H
#define CULLEN_LAKEMPER_TDRB_TREE_H

#include <iostream>
#include <exception>
#include <sstream>
#include <vector>

/*
 * The tdrbTree class defines the root of the top-down red-black tree
 * and provides the RED and BLACK bool constants.
 */
template <typename K>
class tdrbTree {

private:
    typedef bool color_t;
    static constexpr color_t RED = true;
    static constexpr color_t BLACK = false;

    /* The Node struct defines a node in the TD RB tree. */
private:
    struct Node
    {
        K key;
        color_t color;
        Node *left, *right;
#ifdef PARENT
        Node* parent;
#endif

        Node( K const& x ) {
            key = x;
            color = RED;
            left = right = nullptr;
        #ifdef PARENT
            parent = nullptr;
        #endif
        }

        Node() {
            color = RED;
            left = right = nullptr;
#ifdef PARENT
            parent = nullptr;
#endif
        }
    };
        
public:
    size_t nodeSize() {
        return sizeof(Node);
    }

private:
    Node* root;     // the root of the tree
    size_t count;   // the number of nodes in the tree

#ifndef DISABLE_FREED_LIST
    Node* freed;    // the freed list
#ifdef PREALLOCATE
    std::vector<Node> nodes;
#endif
#endif

public:
    size_t singleRotationCount, doubleRotationCount;

public:
    tdrbTree() {
        root = nullptr;
        count = singleRotationCount = doubleRotationCount = 0;
        
#ifndef DISABLE_FREED_LIST
        freed = nullptr;
#endif
    }
    
public:
    ~tdrbTree() {
        if ( root != nullptr ) {
            clear();
        }
    }

    /*
     * Delete every node in the TD RB tree.  If the tree has been
     * completely deleted via prior calls to the erase function,
     * this function will do nothing.
     * 
     * Calling parameter:
     * 
     * @param node (IN) pointer to a node
     */
private:
    void clear(Node* const node) {
        if (node == nullptr) {
            return;
        }
        clear(node->left);
        clear(node->right);
        delete node;
    }
    /*
     * Attempt to obtain a node from the freed list instead of
     * creating a new node.
     * 
     * Calling parameter:
     * 
     * @param key (IN) the key to store in the node
     */ 

public:
    void clear() {
	    clear(root);
        root = nullptr;
        count = 0;
#ifndef DISABLE_FREED_LIST
	    clearFreed();
#endif
    }

    /* Delete every node from the freed list. */
    private:
    void clearFreed() {
#ifndef DISABLE_FREED_LIST
#ifndef PREALLOCATE
        while ( freed != nullptr ) {
            Node* next = freed->left;
            delete freed;
            freed = next;
        }
#else
        nodes.clear();
#endif
        freed = nullptr;
#endif
    }

    /* Report the number of nodes on the freed list. */
public:
    size_t freedSize() {
        size_t count = 0;
#ifndef DISABLE_FREED_LIST
        Node* ptr = freed;
        while(ptr != nullptr) {
            ++count;
            ptr = ptr->left;
        }
#endif
        return count;
    }

    /*
     * Prepend the specified number of nodes to the freed list.
     *
     * Calling parameters:
     *
     * @param n (IN) the number of nodes to prepend
     */
public:
    void freedPreallocate( size_t const n ) {
#ifndef DISABLE_FREED_LIST
#ifndef PREALLOCATE
       for (size_t i = 0; i < n; ++i) {
            Node* p = new Node();
            p->left = freed;
            freed = p;
        }
#else
        nodes.resize(n);
        for (size_t i = 0; i < n; ++i) {
            Node* p = &nodes[i];
            p->left = freed;
            freed = p;
        }
#endif
#endif
    }

    /*
     * Prepend the freed node to the freed list via its left pointer.
     *
     * Calling parameter:
     * 
     * q (IN) pointer to a node
     */
public:
    inline void deleteNode( Node* q ) {
#ifndef DISABLE_FREED_LIST
        q->left = freed;
        freed = q;
#else
        delete q;
#endif
    }

    /*
     * Attempt to obtain a node from the freed list instead of
     * creating a new node.
     * 
     * Calling parameter:
     * 
     * @param key (IN) the key to store in the node
     */ 
private:
    inline Node* newNode(K const& key) {

#ifndef DISABLE_FREED_LIST
        if (freed != nullptr )
        {
            Node* ptr = freed;
            freed = freed->left;
            ptr->key = key;
            ptr->color = RED;
#ifdef ENABLE_PREFERRED_TEST
            ptr->taille = 1;
#endif
            ptr->left = ptr->right = nullptr;
#ifdef PARENT
            ptr->parent = nullptr;
#endif
            return ptr;
        } else
#endif
        {
            return new Node(key);
        }
    }

    /*
     * Search the tree for the existence of a key.
     *
     * Calling parameters:
     *
     * @param q (IN) pointer a node
     * @param x (IN) the key to search for
     * 
     * @return true if the key was found; otherwise, false
     */
public:
    inline bool contains( Node* const q, K const& x) {
        
        Node* p = q;            
        while ( p != nullptr ) {                    /* iterate; don't use recursion */
            if ( x < p->key ) {
                p = p->left;                        /* follow the left branch */
            } else if ( x > p->key ) {
                p = p->right;                       /* follow the right branch */
            } else {
                return true;                        /* found the key, so return true */
            }
        }
        return false;                               /* didn't find the key, so return false */
    }
    
    /*
     * Check the tree for correctness, i.e.,
     * (1) no DOUBLE_BLACK nodes
     * (2) no RED child of a RED parent
     * (3) correct sorted order of keys
     * (4) a constant number of BLACK nodes along
     *     any path to the bottom of the tree
     * 
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree at this level of recursion
     * @param prevCount (IN) the BLACK node count from a previous call
     *                       to this checkTree function
     * @param currCount (MODIFIED) the BLACK node count at this level of recursion
     *                       that is passed to the next level of recursion;
     *                       it is incremented if this node is BLACK
     * 
     * @return the BLACK node count at this level of recursion
     */
private:
    size_t checkTree( Node* const node, size_t const prevCount, size_t currCount ) {

        // Increment the current count if the node is BLACK.
        if ( getColor(node) == BLACK ) {
            ++currCount;
        }

        // Check for adjacent RED nodes.
        if ( getColor(node) == RED && getColor(node->left) == RED ) {
            std::ostringstream buffer;
            buffer << std::endl << std::endl << "node ";
            streamNode(node, buffer);
            buffer << " is RED and left child ";
            streamNode(node->left, buffer);
            buffer << " is also RED" << std::endl;
            throw std::runtime_error(buffer.str());
        }
        if ( getColor(node) == RED && getColor(node->right) == RED ) {
            std::ostringstream buffer;
            buffer << std::endl << std::endl << "node ";
            streamNode(node, buffer);
            buffer << " is RED and right child ";
            streamNode(node->right, buffer);
            buffer << " is also RED" << std::endl;
            throw std::runtime_error(buffer.str());
        }

        // Check for correct key order.
        if ( node->left != nullptr && node->left->key >= node->key ) {
            std::ostringstream buffer;
            buffer << std::endl << std::endl << "node ";
            streamNode(node, buffer);
            buffer << " left child ";
            streamNode(node->left, buffer);
            buffer << std::endl;
            throw std::runtime_error(buffer.str());
        }
        if ( node->right != nullptr && node->right->key <= node->key ) {
            std::ostringstream buffer;
            buffer << std::endl << std::endl << "node ";
            streamNode(node, buffer);
            buffer << " right child ";
            streamNode(node->right, buffer);
            buffer << std::endl;
            throw std::runtime_error(buffer.str());
        }

        // If the bottom of the tree has been reached compare counts
        // but only if the previous count is valid (i.e., non-zero).
        if ( node->left == nullptr && node->right == nullptr ) {
            if ( prevCount != 0 && currCount != prevCount ) {
                std::ostringstream buffer;
                buffer << std::endl << std::endl << "node ";
                streamNode(node, buffer);
                buffer << " current count = " << currCount
                        << "  !=  previous count = " << prevCount << std::endl;
                throw std::runtime_error(buffer.str());
            }
            return currCount;
        }
        
        // Descend to the leaves of each subtree. At least one
        // of left and right is a non-null child.
        size_t leftCount = 0, rightCount = 0;
        if ( node->left != nullptr ) {
            leftCount = checkTree( node->left, prevCount, currCount );
        }
        if ( node->right != nullptr ) {
            rightCount = checkTree( node->right, prevCount, currCount );
        }

        // If one count is zero, return the other count.
        if ( leftCount == 0 ) {
            return rightCount;
        }
        if ( rightCount == 0 ) {
            return leftCount;
        }
        // Both counts are non-zero, so compare them.
        if ( leftCount != rightCount ) {
            std::ostringstream buffer;
            buffer << std::endl << std::endl << "node ";
            streamNode(node, buffer);
            buffer << " left count = " << leftCount
                   << "  !=  right count = " << rightCount << std::endl;
            throw std::runtime_error(buffer.str());
        }
        // The counts are equal, so return either of them.
        return leftCount;
    }

    /*
     * Check the RB tree for correctness and count
     * the number of BLACK nodes along each path to the
     * leaves and compare the previous and current counts
     * to ensure that all paths have the same count.
     *
     * @return the number of BLACK nodes along any path
     *         to the bottom of the tree
     */
public:
    size_t checkTree() {

        if (root == nullptr) {
            return 0;
        }

        // Check the color of the root node.
        if (getColor(root) != BLACK) {
                std::ostringstream buffer;
                buffer << std::endl << std::endl << "root ";
                streamNode(root, buffer);
                buffer << " is not black" << std::endl;
                throw std::runtime_error(buffer.str());
        }

        // Call checkTree twice:
        // (1) to initialize prevCount without comparing black counts
        // (2) to compare prevCount to the black count at each leaf 
        size_t prevCount = 0;
        prevCount = checkTree(root, prevCount, 0);
        return checkTree(root, prevCount, 0);
    }

private:
    void streamNode(Node* const node, std::ostringstream& buffer) {
        if (node != nullptr) {
            buffer << node->key;
            if (node->color == RED) {
                buffer << "r";
            } else {
                buffer << "b";
            }
        }
    }

private:
    void printNode( Node* const node ) {
        if (node != nullptr) {
            std::cout << node->key;
            if (node->color == RED) {
            std::cout << "r";
            } else {
                std::cout << "b";
           }
        }
    }

    /*
     * Print the keys stored in the tree, where the key of
     * the root of the tree is at the left and the keys of
     * the leaf nodes are at the right.
     * 
     * Calling parameters:
     * 
     * @param p (IN) pointer a node
     * @param d (MODIFIED) the depth in the tree
     */
private:
    void printTree( Node* const p, int d ) {
        if ( p->right != nullptr ) {
            printTree( p->right, d+1 );
        }

        for ( int i = 0; i < d; ++i ) {
            std::cout << "    ";
        }
        printNode(p);
        std::cout << std::endl;

        if ( p->left != nullptr ) {
            printTree( p->left, d+1 );
        }
    }
        
    /*
     * Walk the tree in order and store each key in a vector.
     *
     * Calling parameters:
     * 
     * @param p (IN) pointer to a node
     * @param v (MODIFIED) vector of the keys
     * @param i (MODIFIED) index to the next unoccupied vector element
     */       
private:
    void getKeys( Node* const p, std::vector<K>& v, size_t& i ) {

        if ( p->left != nullptr ) {
            getKeys( p->left, v, i );
        }
        v[i++] = p->key;
        if ( p->right != nullptr ) { 
            getKeys( p->right, v, i );
        }
    }

    /* Return the number of nodes in the tree. */
public:
    size_t size() {
        return count;
    }

    /* Return true if there are no nodes in the tree. */
public:
    bool empty() {
        return (count == 0);
    }

private:
    inline color_t getColor( Node* const p ) {
        if (p == nullptr) {
            return BLACK;
        }
        return p->color;
    }

    /*
     * Search the tree for the existence of a key.
     *
     * Calling parameter:
     *
     * @param x (IN) the key to search for
     * 
     * @return true if the key was found; otherwise, false
     */
public:
    inline bool contains( K const& x ) {
        return contains( root, x );
    }
    
    /*
     * Search the tree for the existence of a key
     * and add the key as a new node if not found.
     *
     * Calling parameter:
     *
     * @param n (IN) the key to add to the tree
     * 
     * @return true if the key was added as a new rbNode; otherwise, false
     *
     * WARNING: Declaring this function inline produces a compiler warning
     *          which suggests that inlining it will cause code bloat that
     *          will decrease performance.
     */
public:
    bool insert( K const& n ) {
		if (root == nullptr) {
			root = newNode(n);
		} else {
			Node* ggp = nullptr;
			Node* gp = nullptr;
			Node* p = nullptr;
			Node* m = root;
			
			while (true) {
				testChildrenColors(m, p, gp, ggp);
                int compare = compareTo(n, m->key);
                // Don't insert the key twice.
				if ( compare == 0 ) {
					root->color = BLACK;
					return false;
				}
				
				if (m->left == nullptr && m->right == nullptr) {
					if ( compare < 0 ) {
						addToLeft(m, p, gp, n);
						break;
					}
					else if ( compare > 0 ) {
						addToRight(m, p, gp, n);
						break;
					}
				}
			
				if (m->left == nullptr) {
					if ( compare < 0 ) { 
						addToLeft(m, p, gp, n);
						break;
					}
				} else if (m->right == nullptr) { 
					if ( compare > 0) {
						addToRight(m, p, gp, n);
						break;
					}
				}
				ggp = gp;
				gp = p;
				p = m;
				if ( compare > 0 ) { 
					m = m->right;
				} else {
					m = m->left;
				}
			}
		}
		
		root->color = BLACK;
		++count;
		return true;
	}

private:
    inline int compareTo(K const& k1, K const& k2) {
        if (k1 < k2) {
            return -1;
        } else if (k1 > k2) {
            return 1;
        } else {
            return 0;
        }
    }
	
private:
    inline void testChildrenColors(Node* m, Node* p, Node* gp, Node* ggp) { 
		if (m->left == nullptr || m->right == nullptr) {
            return;
        }
		if (m->right->color == RED && m->left->color == RED) {
            // flip colors
			m->color = RED;
			m->right->color = BLACK;
			m->left->color = BLACK;
			if (p != nullptr) {
				if (p->color == RED && gp != nullptr) {
					Node* x;
                    if (p->key == gp->left->key) {
                        if (m->key == p->left->key) {
                            x = singleRightRotation(gp);
                        } else {
                            x = doubleRightRotation(gp);
                        }
					} else {
                        if (m->key == p->right->key) {
                            x = singleLeftRotation(gp);
                        } else {
                            x = doubleLeftRotation(gp);
                        }
					}
					if (ggp == nullptr) {
                        root = x;
                    } else {
                        setBySide(gp, ggp, x);
                    }
				}
			}
		}
	}
	
private:
    inline void addToLeft(Node* m, Node* p, Node* gp, K const& n) { 
		m->left = newNode(n);
#ifdef PARENT
        m->left->parent = m;
#endif
		if (m->color == RED && p != nullptr) { 
			Node* x;
			if (p->left == nullptr) {
                x = doubleLeftRotation(p);
            } else if (m->key == p->left->key) {
                x = singleRightRotation(p);
            } else {
                x = doubleRightRotation(p);
            }
			if (gp == nullptr) {
                root = x;
            } else {
                setBySide(p, gp, x);
            }
		}
	}

private:
    inline void addToRight(Node* m, Node* p, Node* gp, K const& n) { 
		m->right = newNode(n);
#ifdef PARENT
        m->right->parent = m;
#endif
		if (m->color == RED && p != nullptr) { 
			Node* x;
            if (p->right == nullptr) {
                x = doubleRightRotation(p);
            } else if (m->key == p->right->key) {
                x = singleLeftRotation(p);
            } else {
                x = doubleLeftRotation(p);
            }
			if (gp == nullptr) {
                root = x;
            } else {
                setBySide(p, gp, x);
            }
		}
	}

private:
    inline void setBySide(Node* p, Node* gp, Node* x) { 
		if (gp->right == nullptr) {
            gp->left = x;
        } else if (gp->left == nullptr) {
            gp->right = x;
        } else {
            if (gp->left->key == p->key) {
                gp->left = x;
            } else {
                gp->right = x;
            }
		}
	}

private:
#ifdef PARENT
    inline Node* singleLeftRotation(Node* x) {
        Node* n = x->right;
        x->right = n->left;
        if (x->right != nullptr) {
            x->right->parent = x;
        }
        n->parent = x->parent;
        n->left = x;
        x->parent = n;
        n->color = BLACK;
        if (x->right != nullptr) {
            n->right->color = RED;
        }
        n->left->color = RED;
        ++singleRotationCount;
        return n;
    }
#else
    inline Node* singleLeftRotation(Node* x) {
        Node* n = x->right;
        x->right = n->left;
        n->left = x;
        n->color = BLACK;
        if (x->right != nullptr) {
            n->right->color = RED;
        }
        n->left->color = RED;
        ++singleRotationCount;
        return n;
    }
#endif

private:
#ifdef PARENT
    inline Node* singleRightRotation(Node* x) {
        Node* n = x->left;
        x->left = n->right;
        if (x->left != nullptr) {
            x->left->parent = x;
        }
        n->parent = x->parent;
        n->right = x;
        x->parent = n;
        n->color = BLACK;
        n->right->color = RED;
        if (x->left != nullptr) {
            n->left->color = RED;
        }
        ++singleRotationCount;
        return n;
    }
#else
    inline Node* singleRightRotation(Node* x) {
        Node* n = x->left;
        x->left = n->right;
        n->right = x;
        n->color = BLACK;
        n->right->color = RED;
        if (x->left != nullptr) {
            n->left->color = RED;
        }
        ++singleRotationCount;
        return n;
    }
#endif
    
private:
    inline Node* doubleRightRotation(Node* x) {
        if (x->left != nullptr) {
            x->left = singleLeftRotation(x->left);
            if (x->left->right != nullptr) {
                x->left->right->color = BLACK;
            }
        } else {
            // Avoid incrementing doubleRotationCount.
            return singleRightRotation(x);
        }

        // singleRotationCount is incremented twice
        // for each increment of doubleRotationCount,
        // so to obtain the singleRotationCount distinct
        // from doubleRotationCount, subtract twice the
        // doubleRotationCount from singleRotationCount.
        ++doubleRotationCount;
        return singleRightRotation(x);
    }

private:
    inline Node* doubleLeftRotation(Node* x) {
        if (x->right != nullptr) {
            x->right = singleRightRotation(x->right);
            if (x->right->left != nullptr) {
                x->right->left->color = BLACK;
            }
        } else {
            // Avoid incrementing doubleRotationCount.
            return singleLeftRotation(x);
        }

        // singleRotationCount is incremented twice
        // for each increment of doubleRotationCount,
        // so to obtain the singleRotationCount distinct
        // from doubleRotationCount, subtract twice the
        // doubleRotationCount from singleRotationCount.
        ++doubleRotationCount;
        return singleLeftRotation(x);
    }

    // Step 2 - the main case.
private:
    bool removeStep2(Node* x, K const& n, Node* p, Node* gp) {
        // If x has at least one RED child, continue to Step 2B.
        if (x->left != nullptr && x->left->color == RED) {
            return removeStep2B(x, n, p, gp);
        }
        if (x->right != nullptr && x->right->color == RED) {
            return removeStep2B(x, n, p, gp);
        }
        // x has two BLACK children, so continue to Step 2A.
        return removeStep2A(x, n, p, gp);
    }

    // Step 2A - x has two BLACK children.
private:
    bool removeStep2A(Node* x, K const& n, Node* p, Node* gp) {
        // NOTE that if the sibling has two RED children, it is possible
        // to continue either Step 2A2 or Step 2A3. The order of application
        // of the tests below selects Step 2A3 in the case of two RED
        // children because Step 2A3 applies a single rotation whereas
        // Step 2A2 applies a double rotation and hence Step 2A3 is
        // less expensive than Step 2A2.
        if (p->right->key == x->key) {
            // x is its parent's right child, so check
            // if its sibling's outer (left) child is RED.
            if (p->left->left != nullptr && p->left->left->color == RED) {
                // The outer child is RED, so continue to Step 2A3.
                return removeStep2A3(x, n, p, gp);
            }
            // Check if its sibling's inner (right) child is RED.
            if (p->left->right != nullptr && p->left->right->color == RED) {
                // The inner is RED, so continue to Step 2A2.
                return removeStep2A2(x, n, p, gp);
            }
            // The sibling has two BLACK children, so continue to Step 2A1.
            return removeStep2A1(x, n, p, gp);
        } else {
            // x is its parent's left child, so check
            // if its siblings outer (right) child is RED.
            if (p->right->right != nullptr && p->right->right->color == RED) {
                // The outer child is RED, so continue to Step 2A3.
                return removeStep2A3(x, n, p, gp);
            }
            // Check if its sibling's inner (left) child is RED.
            if (p->right->left != nullptr && p->right->left->color == RED) {
                // The inner child is RED, so continue to Step 2A2.
                return removeStep2A2(x, n, p, gp);
            }
            // The sibling has two BLACK children, so continue to Step 2A1.
            return removeStep2A1(x, n, p, gp);
        }
    }

    // Step 2A1 - p is RED and x and its sibling each have two BLACK children.
private:
    bool removeStep2A1(Node* x, K const& n, Node* p, Node* gp) {
        // Flip (complement) the colors of p and its children.
        p->color = BLACK;
        if (p->right != nullptr) {
            p->right-> color = RED;
        }
        if (p->left != nullptr) {
            p->left->color = RED;
        }
        int compare = compareTo(n, x->key);
        if (compare==0) {
            // x is to be deleted, so continue to Step 3.
            return removeStep3(x, n, p, gp);
        } else if (compare > 0 && x->right != nullptr) {
            // The node to be deleted is possibly in the right subtree,
            // so move down to that subtree and continue to Step 2.
            return removeStep2(x->right, n, x, p);
        } else if (compare < 0 && x->left != nullptr) {
            // The node to be deleted is possibly in the left subtree,
            // so move down to that subtree and continue to Step 2.
            return removeStep2(x->left, n, x, p);
        } else {
            // The node to be deleted is not in the tree.
            return false;
        }
    }

    // Step 2A2 - x has two BLACK children and its sibling's inner child is RED.
private:
    bool removeStep2A2(Node* x, K const& n, Node* p, Node* gp) { 
        Node* z;
        if (p->right != nullptr && x->key == p->right->key) {
            // x is its parent's right child, so rotate double right about the parent.
            z = doubleRightRotation(p);
        } else if (p->left != nullptr && x->key == p->left->key) {
            // x is its parent's left child, so rotate double left about the parent.
            z = doubleLeftRotation(p);
        } else {
            // x is not the parent's child, so don't rotate (how does this case occur?).
            z = p;
        }
        if (gp == nullptr) {
            // The parent is the root, so replace the root with z.
            root = z;
        } else if (p->key == gp->right->key) {
            // The parent is the grandparent's right child, so replace the child with z.
            gp->right = z;
        } else {
            // The parent is the grandparent's left child, so replace the child with z.
            gp->left = z;
        }
        // Recolor RED x and z, which is the (possibly) rotated proxy for the parent.
        x->color = RED;
        z->color = RED;
        // Recolor the proxy's children BLACK.
        if (z->right != nullptr) {
            z->right->color = BLACK;
        }
        if (z->left != nullptr) {
            z->left->color = BLACK;
        }
        int compare = compareTo(n, x->key);
        if (compare==0) {
            // x is to be deleted, so continue to Step 3.
            return removeStep3(x, n, p, gp);
        } else if (compare > 0 && x->right != nullptr) {
            // The node to be deleted is possibly in the right subtree,
            // so move down to that subtree and continue to Step 2.
            return removeStep2(x->right, n, x, p);
        } else if (compare < 0 && x->left != nullptr) {
            // The node to be deleted is possibly in the left subtree,
            // so move down to that subtree and continue to Step 2.
            return removeStep2(x->left, n, x, p);
        } else {
            // The node to be deleted is not in the tree.
            return false;
        }
    }

    // Step 2A3 - x has two BLACK children and the sibling's outer child is RED.
private:
    bool removeStep2A3(Node* x, K const& n, Node* p, Node* gp) { 
        Node* z;
        if (p->right != nullptr && x->key == p->right->key) {
            // x is its parent's right child, so single right rotate about the parent.
            z = singleRightRotation(p);
        } else if (p->left != nullptr && x->key == p->left->key) {
            // x is its parent's left child, so single left rotate about the parent.
            z = singleLeftRotation(p);
        } else {
            // x is not the parent's child, so don't rotate (how does this case occur?).
            z = p;
        }
        if (gp == nullptr) {
            // The parent is the root, so replace the root with z.
            root = z;
        } else if (gp->right != nullptr && p->key == gp->right->key) {
            // The parent is the grandparent's right child, so replace the child with z.
            gp->right = z;
        } else {
            // The parent is the grandparent's left child, so replace the child with z.
            gp->left = z;
        }
        // Recolor RED x and z, which is the (possibly) rotated proxy for the parent.
        x->color = RED;
        z->color = RED;
        // Recolor the proxy's children BLACK.
        if (z->left != nullptr) {
            z->left->color = BLACK;
        }
        if (z->right != nullptr) {
            z->right->color = BLACK;
        }
        int compare = compareTo(n, x->key);
        if (compare==0) {
            // x is to be deleted, so continue to Step 3.
            return removeStep3(x, n, p, gp);
        } else if (compare > 0 && x->right != nullptr) {
            // The node to be deleted is possibly in the right subtree,
            // so move down to that subtree and continue to Step 2.
            return removeStep2(x->right, n, x, p);
        } else if (compare < 0 && x->left != nullptr) {
            // The node to be deleted is possibly in the right subtree,
            // so move down to that subtree and continue to Step 2.
            return removeStep2(x->left, n, x, p);
        } else {
            // The node to be deleted is not in the tree.
            return false;
        }
    }

    // Step 2B - x has at least one RED child.
private:
    bool removeStep2B(Node* x, K const& n, Node* p, Node* gp) { 
        int compare = compareTo(n, x->key);
        if (compare==0) {
            // x is to be deleted, so continue to Step 3.
            return removeStep3(x, n, p, gp);
        }
        // x is not to be deleted, so move down the tree.
        Node* b;
        if (compare > 0) {
            // The node to be deleted is possibly in the right subtree.
            b = x->right;
        } else {
            // The node to be deleted is possibly in the left subtree.
            b = x->left;
        }
        if (b == nullptr) {
            // The node to be deleted is not in the tree.
            return false;
        }
        if (b->color == RED) {
            // The root of the subtree is RED, so continue to Step 2B1.
            return removeStep2B1(b, n, x, p);
        } else {
            // The root of the subtree is BLACK, so continue to Step 2B2.
            return removeStep2B2(b, n, x, p);
        }
    }

    // Step 2B1 - the root (x) of the subtree is RED.
private:
    bool removeStep2B1(Node* x, K const& n, Node* p, Node* gp) { 
        int compare = compareTo(n, x->key);
        if (compare==0) {
            // x is to be deleted, so continue to Step 3.
            return removeStep3(x, n, p, gp);
        } else if (compare > 0 && x->right != nullptr) {
            // The node to be deleted is possibly in the right subtree,
            // so continue to Step 2.
            return removeStep2(x->right, n, x, p);
        } else if (compare < 0 && x->left != nullptr) {
            // The node to be deleted is possibly in the right subtree,
            // so continue to Step 2.
            return removeStep2(x->left, n, x, p);
        } else {
            // The node to be deleted is not in the tree.
            return false;
        }
    }

    // Step 2B2 - the root (x) of the subtree is BLACK.
private:
    bool removeStep2B2(Node* x, K const& n, Node* p, Node* gp) { 
        Node* b;
        if (p->right != nullptr && p->right->key == x->key) {
            // x is the parent's right child, so single rotate right about the parent.
            b = singleRightRotation(p);
        } else {
            // x is the parent's left child, so single rotate left about the parent.
            b = singleLeftRotation(p);
        }
        if (gp == nullptr) {
            // The parent is the root, so replace the root with b.
            root = b;
        } else if (gp->right != nullptr && p->key == gp->right->key) {
            // The parent is the grandparent's right child, so replace the child with b.
            gp->right = b;
        } else {
            // The parent is the grandparent's left child, so replace the child with b.
            gp->left = b;
        }
        // Recolor BLACK b, which prior to rotation was the parent's sibling
        // and now is the parent's parent (i.e., x's grandparent).
        b->color = BLACK;
        // Recolor b's children BLACK.
        if (b->right != nullptr) {
            b->right->color = BLACK;
        }
        if (b->left != nullptr) {
            b->left->color = BLACK;
        }
        // Recolor the parent RED; as b's child, it was recolored BLACK above.
        p->color = RED;
        // Continue to Step 2 and NOTE that the above single
        // rotation has redefined the grandparent (gp) as b.
        return removeStep2(x, n, p, b);
    }

    // Step 3 - delete x.
private:
    bool removeStep3(Node* x, K const& n, Node* p, Node* gp) { 
        if (x->right != nullptr && x->left != nullptr) { 
            // x has two children, so find the in-order predecessor,
            // which is the rightmost node of the left subtree.
            // NOTE that the in-order successor, which is the leftmost
            // node of the right subtree, would be an alternative.
            Node* v = x->left;
            while (v->right != nullptr) { 
                v = v->right;
            }
            if (x->color == RED) {
                // x is RED, so copy the key from the predecessor into x,
                // move down to the left subtree, and continue to Step 2.
                x->key = v->key;
                removeStep2(x->left, v->key, x, p);
                return true;
            } else {
                // x is BLACK, so make a temporary copy of the predecessor's
                // key, continue to Step 2B using that key, and restore the key.
                // HOWEVER, it does not appear that Step 2B or any subsequent
                // step modifies the key, so copy/restore may be unnecessary.
                K temp = v->key;
                removeStep2B(x, v->key, p, gp);
                x->key = temp;
                return true;
            }
        } else if (x->right == nullptr && x->left == nullptr) {
            // x is a leaf node with no children.
            if (p->right != nullptr && x->key == p->right->key) {
                // x is its parent's right child, so delete the child.
                deleteNode(p->right);
                p->right = nullptr;
            } else {
                // x is its parent's left child, so delete the child.
                deleteNode(p->left);
                p->left = nullptr;
            }
            return true;
        }
        // x has one child because the above cases handled two and no children.
        if (x->right != nullptr) {
            // x has a right child; color it BLACK.
            x->right->color = BLACK;
            if (p->right != nullptr && x->key == p->right->key) {
                // x is the parent's right child, so replace the parent's child
                // with x's right child, thus deleting the parent's child.
                Node* temp = p->right;
                p->right = x->right;
                deleteNode(temp);
            } else {
                // x is the parent's left child, so replace the parent's child
                // with x's right child, thus deleting the parent's child.
                Node* temp = p->left;
                p->left = x->right;
                deleteNode(temp);
            }
            return true;
        } else {
            // x has a left child; color it BLACK.
            x->left->color = BLACK;
            if (p->right != nullptr && x->key == p->right->key) {
                // x is the parent's right child, so replace the parent's child
                // with x's left child, thus deleting the parent's child.
                Node* temp = p->right;
                p->right = x->left;
                deleteNode(temp);
            } else {
                // x is the parent's left child, so replace the parent's child
                // with x's left child, thus deleting the parent's child.
                Node* temp = p->left;
                p->left = x->left;
                deleteNode(temp);
            }
            return true;
        }
    }
		
    /*
     * Remove a node from the tree.
     * 
     * Calling parameter:
     * 
     * @param n (IN) the key to remove from the tree
     * 
     * @return true if the key was removed from the tree; otherwise, false
     */
public:
    inline bool erase(K const& n) {
		if (root == nullptr) {
            return false;
        }
		if (erase(root, n)) {
			--count;
			if (root != nullptr) {
				root->color = BLACK;
			}
			return true;
		}

		if (root != nullptr) {
			root->color = BLACK;
		}
		return false;
	}

    /*
     * Remove a node from the tree.
     * 
     * Calling parameters:
     * 
     * @param x (IN) the root of the tree
     * @param n (IN) the key to remove from the tree
     * 
     * @return true if the key was removed from the tree; otherwise, false
     */
private:
    inline bool erase( Node* x, K const& n ) {
        if (x->left == nullptr && x->right == nullptr) { 
            // The root has no children.
            if (n == x->key) {
                // The root matches the key, so delete it.
                deleteNode(root);
                root = nullptr;
                return true;
            }
            // The node to be deleted is not in the tree.
            return false;
        }
        // The root has at least one child.
        if (x->left == nullptr) {
            // The root has no left child.
            if (n == x->key) {
                // Replace the root with x's right child.
                Node* temp = root;
                root = x->right;
                deleteNode(temp);
                return true;
            }
            // Because the root doesn't have a left child, it must have a right child.
            if (n == x->right->key) {
                // Delete the root's right child. The invariant of the red-black tree
                // guarantees that, because the root has no left child, its right
                // child cannot have a child. Check for this as a test of correctness.
                if (root->right->right != nullptr) {
                    throw std::runtime_error("\nroot has no left child and it's right child has a right child\n");
                }
                if (root->right->left != nullptr) {
                    throw std::runtime_error("\nroot has no left child and it's right child has a left child\n");
                }
                deleteNode(root->right);
                root->right = nullptr;
                return true;
            }
            // The node to be deleted is not in the tree.
            return false;
        }
        // The root has at least one child.
        if (x->right == nullptr) {
            // The root has no right child.
            if (n == x->key) {
                // Replace root with x's left child.
                Node* temp = root;
                root = x->left;
                deleteNode(temp);
                return true;
            }
            // Because the root doesn't have a right child, it must have a left child.
            if (n == x->left->key) {
                // Delete the root's left child. The invariant of the red-black tree
                // guarantees that, because the root has no right child, its left
                // child cannot have a child. Check for this as a test of correctness.
                if (root->left->right != nullptr) {
                    throw std::runtime_error("\nroot has no right child and it's left child has a right child\n");
                }
                if (root->left->left != nullptr) {
                    throw std::runtime_error("\nroot has no right child and it's left child has a left child\n");
                }
                deleteNode(root->left);
                root->left = nullptr;
                return true;
            }
            // The node to be deleted is not in the tree.
            return false;
        }
        // Here is Step 1.
        if (x->left->color == BLACK && x->right->color == BLACK) {
            // Both of the root's children are BLACK, so color the root RED.
            x->color = RED;
            int compare = compareTo(n, x->key);
            if ( n == x->key ) {
                // The root is to be deleted, so continue to Step 3.
                return removeStep3(x, n, nullptr, nullptr);
            } else if ( n > x->key && x->right != nullptr ) {
                // The node to be deleted is possibly in the right subtree,
                // so move down to that subtree and continue to Step 2.
                return removeStep2(x->right, n, x, nullptr);
            } else if ( n < x->key && x->left != nullptr ) {
                // The node to be deleted is possibly in the left subtree,
                // so move down to that subtree and continue to Step 2.
                return removeStep2(x->left, n, x, nullptr);
            } else {
                // The node to be deleted is not in the tree.
                return false;
            }
        } else {
            // The root has at least one RED child, so continue to Step 2B.
            return removeStep2B(x, n, nullptr, nullptr);
        }
    }

    /*
     * Print the keys stored in the tree, where the key of
     * the root of the tree is at the left and the keys of
     * the leaf nodes are at the right.
     */
public:
    void printTree() {
        if ( root != nullptr ) {
            printTree( root, 0 );
        }
    }

    /*
     * Walk the tree in order and store each key in a vector.
     *
     * Calling parameter:
     * 
     * @param v (MODIFIED) vector of the keys
     */
public:
    void getKeys( std::vector<K>& v ) {
        if ( root != nullptr ) {
            size_t i = 0;
            getKeys( root, v, i );
        }
    }
};

#endif // CULLEN_LAKEMPER_TDRB_TREE_H


==> anc/test_avlTree.cpp <==
/*
 * Copyright (c) 2024 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * AVL tree test program
 *
 * To build the test executable, compile via:
 * 
 * g++ -std=c++11 -O3 -o test_avlTree test_avlTree.cpp
 * 
 * To insert the keys in increasing, not random, order, compile via:
 * 
 * g++ -std=c++11 -O3 -D INSERT_INORDER -o test_avlTree test_avlTree.cpp
 * 
 * To delete the keys in increasing, not random, order, compile via:
 * 
 * g++ -std=c++11 -O3 -D DELETE_INORDER -o test_avlTree test_avlTree.cpp
 * 
 * To delete the keys in decreasing, not random, order, compile via:
 * 
 * g++ -std=c++11 -O3 -D DELETE_REVORDER -o test_avlTree test_avlTree.cpp
 * 
 * To only insert and delete without verifying or searching, compile via:
 * 
 * g++ -std=c++11 -O3 -D INSERT_DELETE_ONLY -o test_avlTree test_avlTree.cpp
 * 
 * The avlTree.h file describes compilation options.
 * 
 * Usage:
 * 
 * test_avlTree [-k K] [-i I]
 * 
 * where the command-line options are interpreted as follows.
 * 
 * -k The number of keys to insert into the AVL tree
 * 
 * -i The number of times to iterate the test
 */

#include "avlTree.h"

#include <algorithm>
#include <chrono>
#include <cstdint>
#include <cstdlib>
#include <cstring>
#include <exception>
#include <iomanip>
#include <iostream>
#include <random>
#include <sstream>
#include <string>
#include <stdexcept>
#include <utility>
#include <vector>

/*
  * Calculate the mean and standard deviation of the elements of a vector.
  *
  * Calling parameter:
  *
  * vec - a vector
  * 
  * return a pair that contains the mean and standard deviation
  */
 template <typename T>
std::pair<double, double> calcMeanStd(std::vector<T> const& vec) {
  double sum = 0, sum2 = 0;
  for (size_t i = 0; i < vec.size(); ++i) {
    double v = static_cast<double>(vec[i]);
    sum += v;
    sum2 += v * v;
  }
double n = static_cast<double>(vec.size());
return std::make_pair(sum / n, sqrt((n * sum2) - (sum * sum)) / n);
}

int main(int argc, char **argv) {
    
    using std::cout;
    using std::endl;
    using std::ostringstream;
    using std::runtime_error;
    using std::setprecision;
    using std::shuffle;
    using std::string;
    using std::vector;

    int iterations = 1;
    int keys = 4194304;

    // Parse the command-line arguments.
    for (size_t i = 1; i < argc; ++i) {
        if (0 == strcmp(argv[i], "-k") || 0 == strcmp(argv[i], "--keys")) {
            keys = atol(argv[++i]);
            if (keys <= 0) {
                ostringstream buffer;
                buffer << "\n\nnodes = " << keys << "  <= 0" << endl;
                throw runtime_error(buffer.str());
            }
            continue;
        }
        if (0 == strcmp(argv[i], "-i") || 0 == strcmp(argv[i], "--iterations")) {
            iterations = atol(argv[++i]);
            if (iterations <= 0) {
                ostringstream buffer;
                buffer << "\n\niterations = " << iterations << "  <= 0" << endl;
                throw runtime_error(buffer.str());
            }
            continue;
        }
        {
            ostringstream buffer;
            buffer << "\n\nillegal command-line argument: " << argv[i] << endl;
            throw runtime_error(buffer.str());
        }
    }

    // Create vectors to store the execution times and rotations for each iteration.
    vector<double> insertTime(iterations), searchTime(iterations), deleteTime(iterations);
    vector<size_t> lli(iterations), lri(iterations), rli(iterations), rri(iterations);
    vector<size_t> lle(iterations), lre(iterations), rle(iterations), rre(iterations);
    vector<size_t> ri(iterations), re(iterations);

    // Create two vectors of unique unsigned integers as large as keys.
    vector<uint32_t> insertNumbers(keys);
    for (size_t i = 0; i < keys; ++i) {
        insertNumbers[i] = i;
    }
    vector<uint32_t> deleteNumbers(insertNumbers);

    // Prepare to shuffle the vector of integers.
    std::mt19937_64 g(std::mt19937_64::default_seed);

    // Create an AVL tree that has integer keys and preallocate its freed list.
    avlTree<uint32_t> root;
    root.freedPreallocate( keys );
#ifndef DISABLE_FREED_LIST
    if ( root.freedSize() != keys ) {
        ostringstream buffer;
        buffer << endl << "freed list size following pre-allocate = " << root.freedSize()
               << "  != number of keys = " << keys << endl;
        throw runtime_error(buffer.str());
    }
#endif

    // Build and test the AVL tree.
    size_t treeSize;
    for (size_t it = 0; it < iterations; ++it) {

        // Reset the insertion rotation counters to 0.
        root.lli = root.lri = root.rli = root.rri = 0;

        // Shuffle the keys and insert each key into the AVL tree.
#ifndef INSERT_INORDER
        shuffle(insertNumbers.begin(), insertNumbers.end(), g);
#endif
        auto startTime = std::chrono::steady_clock::now();
        for (size_t i = 0; i < insertNumbers.size(); ++i) {
            if ( root.insert( insertNumbers[i] ) == false) {
                ostringstream buffer;
                buffer << endl << "key " << insertNumbers[i] << " is already in tree for insert" << endl;
                throw runtime_error(buffer.str());
            }
        }
        auto endTime = std::chrono::steady_clock::now();
        auto duration = std::chrono::duration_cast<std::chrono::microseconds>(endTime - startTime);
        insertTime[it] = static_cast<double>(duration.count()) / 1000000.;

        // Record rotation counts for insertion.
        lli[it] = root.lli;
        lri[it] = root.lri;
        rli[it] = root.rli;
        rri[it] = root.rri;
        ri[it] = root.lli + 2*(root.lri + root.rli) + root.rri;

#ifndef INSERT_DELETE_ONLY
        // Verify that the correct number of keys were added to the tree.
        treeSize = root.size();
        if (treeSize != insertNumbers.size()) {
            ostringstream buffer;
            buffer << endl << "expected size for tree = " << treeSize
                   << " differs from actual size = " << insertNumbers.size() << endl;
            throw runtime_error(buffer.str());
        }

        // Check the tree.
        root.checkTree();

        // No need to reshuffle the keys prior to searching the AVL tree
        // for each key because search does not rebalance the tree and
        // hence the insertion order of the keys is irrelevant to search.
        startTime = std::chrono::steady_clock::now();
        for (size_t i = 0; i < insertNumbers.size(); ++i) {
            if ( root.contains( insertNumbers[i] ) == false ) {
                ostringstream buffer;
                buffer << endl << "key " << insertNumbers[i] << " is not in tree for contains" << endl;
                throw runtime_error(buffer.str());
            }
        }
        endTime = std::chrono::steady_clock::now();
        duration = std::chrono::duration_cast<std::chrono::microseconds>(endTime - startTime);
        searchTime[it] = static_cast<double>(duration.count()) / 1000000.;
#endif

        // Reset the deletion rotation counters to 0.
        root.lle = root.lre = root.rle = root.rre = 0;

        // Reshuffle the keys prior to deleting each key from the AVL tree
        // because deletion rebalances the tree and hence the insertion
        // order of the keys may influence the performance of deletion.
        //
        // If a freed list is used, each deleted node is prepended to the
        // list. Hence, deletion of nodes from the tree in reverse order
        // restores the order of nodes on the freed list prior to insertion
        // of the noes into the tree.
#if !defined(DELETE_INORDER) && !defined(DELETE_REVORDER)
        shuffle(deleteNumbers.begin(), deleteNumbers.end(), g);
#endif
        startTime = std::chrono::steady_clock::now();
#ifndef DELETE_REVORDER
        for (size_t i = 0; i < deleteNumbers.size(); ++i)
#else
        for (int64_t i = deleteNumbers.size()-1; i >= 0; --i)
#endif
        {
            if ( root.erase( deleteNumbers[i] ) == false ) {
                ostringstream buffer;
                buffer << endl << "key " << deleteNumbers[i] << " is not in tree for erase" << endl;
                throw runtime_error(buffer.str());
            }
        }
        endTime = std::chrono::steady_clock::now();
        duration = std::chrono::duration_cast<std::chrono::microseconds>(endTime - startTime);
        deleteTime[it] = static_cast<double>(duration.count()) / 1000000.;

        // Record rotation counts for deletion.
        lle[it] = root.lle;
        lre[it] = root.lre;
        rle[it] = root.rle;
        rre[it] = root.rre;
        re[it] = root.lle + 2*(root.lre + root.rle) + root.rre;

        // Verify that the AVL tree is empty
        if ( root.empty() == false ) {
            ostringstream buffer;
            buffer << endl << root.size() << " keys remain in tree following erasure" << endl;
            throw runtime_error(buffer.str());
        }

        // Check the size of the freed list.
#ifndef DISABLE_FREED_LIST
        if ( root.freedSize() != keys ) {
            ostringstream buffer;
            buffer << endl << "freed list size following erasure = " << root.freedSize()
                << "  != number of keys = " << keys << endl;
            throw runtime_error(buffer.str());
        }
#endif
    }

    // Report statistics including means and standard deviations.
    cout << endl << "node size = " << root.nodeSize()
         << " bytes\tnumber of keys in tree = " << treeSize
         << "\titerations = " << iterations << endl << endl;
    
    auto timePair = calcMeanStd<double>(insertTime);
    cout << "insert time = " << setprecision(4) << timePair.first
         << "\tstd dev = " << timePair.second << " seconds" << endl;
         
    timePair = calcMeanStd<double>(searchTime);
    cout << "search time = " << setprecision(4) << timePair.first
         << "\tstd dev = " << timePair.second << " seconds" << endl;
         
    timePair = calcMeanStd<double>(deleteTime);
    cout << "delete time = " << setprecision(4) << timePair.first
         << "\tstd dev = " << timePair.second << " seconds" << endl << endl;

    timePair = calcMeanStd<size_t>(lli);         
    cout << "insert LL = " << static_cast<size_t>(timePair.first)
         << "\tstd dev = " << static_cast<size_t>(timePair.second);
    timePair = calcMeanStd<size_t>(lri);
    cout << "\tLR = " << static_cast<size_t>(timePair.first)
         << "\tstd dev = " << static_cast<size_t>(timePair.second) << endl;

    timePair = calcMeanStd<size_t>(rli);
    cout << "insert RL = " << static_cast<size_t>(timePair.first)
         << "\tstd dev = " << static_cast<size_t>(timePair.second);

    timePair = calcMeanStd<size_t>(rri);
    cout << "\tRR = " << static_cast<size_t>(timePair.first)
         << "\tstd dev = " << static_cast<size_t>(timePair.second);

    timePair = calcMeanStd<size_t>(ri);
    cout << "\ttotal rotate = " << static_cast<size_t>(timePair.first)
         << "\tstd dev = " << static_cast<size_t>(timePair.second) << endl << endl;

    timePair = calcMeanStd<size_t>(lle);         
    cout << "delete LL = " << static_cast<size_t>(timePair.first)
         << "\tstd dev = " << static_cast<size_t>(timePair.second);
    timePair = calcMeanStd<size_t>(lre);
    cout << "\tLR = " << static_cast<size_t>(timePair.first)
         << "\tstd dev = " << static_cast<size_t>(timePair.second) << endl;

    timePair = calcMeanStd<size_t>(rle);
    cout << "delete RL = " << static_cast<size_t>(timePair.first)
         << "\tstd dev = " << static_cast<size_t>(timePair.second);

    timePair = calcMeanStd<size_t>(rre);
    cout << "\tRR = " << static_cast<size_t>(timePair.first)
         << "\tstd dev = " << static_cast<size_t>(timePair.second);

    timePair = calcMeanStd<size_t>(re);
    cout << "\ttotal rotate = " << static_cast<size_t>(timePair.first)
         << "\tstd dev = " << static_cast<size_t>(timePair.second) << endl << endl;

    // Clear the AVL tree.
    root.clear();

    return 0;
}


==> anc/test_burbTree.cpp <==
/*
 * Modifications Copyright (c) 2024 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * Bottom-up red-black tree test program
 *
 * To build the test executable, compile via:
 * 
 * g++ -std=c++11 -O3 -o test_burbTree test_burbTree.cpp
 * 
 * To insert the keys in increasing, not random, order, compile via:
 * 
 * g++ -std=c++11 -O3 -D INSERT_INORDER -o test_burbTree test_burbTree.cpp
 * 
 * To delete the keys in increasing, not random, order, compile via:
 * 
 * g++ -std=c++11 -O3 -D DELETE_INORDER -o test_burbTree test_burbTree.cpp
 * 
 * To delete the keys in decreasing, not random, order, compile via:
 * 
 * g++ -std=c++11 -O3 -D DELETE_REVORDER -o test_burbTree test_burbTree.cpp
 * 
 * To only insert and delete without verifying or searching, compile via:
 * 
 * g++ -std=c++11 -O3 -D INSERT_DELETE_ONLY -o test_burbTree test_burbTree.cpp
 * 
 * The burbTree.h file describes other compilation options.
 * 
 * Usage:
 * 
 * test_burbTree [-k K] [-i I]
 * 
 * where the command-line options are interpreted as follows.
 * 
 * -k The number of keys to insert into the BURB tree
 * 
 * -i The number of times to iterate the test
 */

#include "burbTree.h"

#include <algorithm>
#include <chrono>
#include <cstdint>
#include <cstdlib>
#include <cstring>
#include <exception>
#include <iomanip>
#include <iostream>
#include <random>
#include <sstream>
#include <string>
#include <stdexcept>
#include <utility>
#include <vector>

/*
  * Calculate the mean and standard deviation of the elements of a vector.
  *
  * Calling parameter:
  *
  * vec - a vector
  * 
  * return a pair that contains the mean and standard deviation
  */
 template <typename T>
std::pair<double, double> calcMeanStd(std::vector<T> const& vec) {
  double sum = 0, sum2 = 0;
  for (size_t i = 0; i < vec.size(); ++i) {
    double v = static_cast<double>(vec[i]);
    sum += v;
    sum2 += v * v;
  }
double n = static_cast<double>(vec.size());
return std::make_pair(sum / n, sqrt((n * sum2) - (sum * sum)) / n);
}

int main(int argc, char **argv) {
    
    using std::cout;
    using std::endl;
    using std::ostringstream;
    using std::runtime_error;
    using std::setprecision;
    using std::shuffle;
    using std::string;
    using std::vector;

    int iterations = 1;
    int keys = 4194304;

    // Parse the command-line arguments.
    for (size_t i = 1; i < argc; ++i) {
        if (0 == strcmp(argv[i], "-k") || 0 == strcmp(argv[i], "--keys")) {
            keys = atol(argv[++i]);
            if (keys <= 0) {
                ostringstream buffer;
                buffer << "\n\nnodes = " << keys << "  <= 0" << endl;
                throw runtime_error(buffer.str());
            }
            continue;
        }
        if (0 == strcmp(argv[i], "-i") || 0 == strcmp(argv[i], "--iterations")) {
            iterations = atol(argv[++i]);
            if (iterations <= 0) {
                ostringstream buffer;
                buffer << "\n\niterations = " << iterations << "  <= 0" << endl;
                throw runtime_error(buffer.str());
            }
            continue;
        }
        {
            ostringstream buffer;
            buffer << "\n\nillegal command-line argument: " << argv[i] << endl;
            throw runtime_error(buffer.str());
        }
    }

    // Create vectors to store the execution times and rotations for each iteration.
    vector<double> insertTime(iterations), searchTime(iterations), deleteTime(iterations);
    vector<size_t> rli(iterations), rri(iterations), rle(iterations), rre(iterations);
    vector<size_t> ri(iterations), re(iterations);

    // Create two vectors of unique unsigned integers as large as keys.
    vector<uint32_t> insertNumbers(keys);
    for (size_t i = 0; i < keys; ++i) {
        insertNumbers[i] = i;
    }
    vector<uint32_t> deleteNumbers(insertNumbers);

    // Prepare to shuffle the vector of integers.
    std::mt19937_64 g(std::mt19937_64::default_seed);

    // Create a BURB tree that has integer keys, initialize
    // its static nullnode field if STATIC_NULL_NODE is defined,
    // and preallocate its freed list.
    //
    // NOTE: it is essential that the static nullnode field be
    // initialized before calling the rbTree constructor
    // because that constructor assigns the root from nulle
    // that is defined to be nullnode.
    //
    // NOTE ALSO: it is not possible to initialize the static
    // nullnode field via:
    //
    // burbTree<int>::Node* nullnode = new burbTree<int>::Node();
    //
    // because that approach sets nullnode to 0x0 (i.e., nullptr).

#ifdef STATIC_NULL_NODE
    burbTree<int>::Node nadanode;
    burbTree<int>::nullnode = &nadanode;
#endif

    burbTree<int> root;
    root.freedPreallocate( keys );

#ifndef DISABLE_FREED_LIST
    if ( root.freedSize() != keys ) {
        ostringstream buffer;
        buffer << endl << "freed list size following pre-allocate = " << root.freedSize()
               << "  != number of keys = " << keys << endl;
        throw runtime_error(buffer.str());
    }
#endif

    // Build and test the BURB tree.
    size_t treeSize;
    for (size_t it = 0; it < iterations; ++it) {

        // Reset the rotation counters to 0.
        root.rotateL = root.rotateR = 0;

        // Shuffle the keys and add each key to the BURB tree.
#ifndef INSERT_INORDER
        shuffle(insertNumbers.begin(), insertNumbers.end(), g);
#endif
        auto startTime = std::chrono::steady_clock::now();
        for (size_t i = 0; i < insertNumbers.size(); ++i) {
            if ( root.insert( insertNumbers[i] ) == false) {
                ostringstream buffer;
                buffer << endl << "key " << insertNumbers[i] << " is already in tree for insert" << endl;
                throw runtime_error(buffer.str());
            }
        }
        auto endTime = std::chrono::steady_clock::now();
        auto duration = std::chrono::duration_cast<std::chrono::microseconds>(endTime - startTime);
        insertTime[it] = static_cast<double>(duration.count()) / 1000000.;

        // Record rotation counts for insertion.
        rli[it] = root.rotateL;
        rri[it] = root.rotateR;
        ri[it] = root.rotateL + root.rotateR;

#ifndef INSERT_DELETE_ONLY
        // Verify that the correct number of nodes were added to the BURB tree.
        treeSize = root.size();
        if (treeSize != insertNumbers.size()) {
            ostringstream buffer;
            buffer << endl << "expected size for tree = " << treeSize
                   << " differs from actual size = " << insertNumbers.size() << endl;
            throw runtime_error(buffer.str());
        }

        // Verify that each path to the bottom of the string tree has an equal
        // number of BLACK nodes and check the validity of the tree.
        root.checkTree();

        // No need to reshuffle the keys prior to searching the BURB tree
        // for each key because search does not rebalance the tree and
        // hence the insertion order of the keys is irrelevant to search.
        startTime = std::chrono::steady_clock::now();
        for (size_t i = 0; i < insertNumbers.size(); ++i) {
            if ( root.contains( insertNumbers[i] ) == false ) {
                ostringstream buffer;
                buffer << endl << "key " << insertNumbers[i] << " is not in tree for contains" << endl;
                throw runtime_error(buffer.str());
            }
        }
        endTime = std::chrono::steady_clock::now();
        duration = std::chrono::duration_cast<std::chrono::microseconds>(endTime - startTime);
        searchTime[it] = static_cast<double>(duration.count()) / 1000000.;
#endif

        // Reset the rotation counters to 0.
        root.rotateL = root.rotateR = 0;

        // Reshuffle the keys prior to deleting each key from the BURB tree
        // because deletion rebalances the tree and hence the insertion
        // order of the keys may influence the performance of deletion.
        //
        // If a freed list is used, each deleted node is prepended to the
        // list. Hence, deletion of nodes from the tree in reverse order
        // restores the order of nodes on the freed list prior to insertion
        // of the noes into the tree.
        #if !defined(DELETE_INORDER) && !defined(DELETE_REVORDER)
        shuffle(deleteNumbers.begin(), deleteNumbers.end(), g);
#endif
        startTime = std::chrono::steady_clock::now();
#ifndef DELETE_REVORDER
        for (size_t i = 0; i < deleteNumbers.size(); ++i)
#else
        for (int64_t i = deleteNumbers.size()-1; i >= 0; --i)
#endif
        {
            if ( root.erase( deleteNumbers[i] ) == false ) {
                ostringstream buffer;
                buffer << endl << "key " << deleteNumbers[i] << " is not in tree for erase" << endl;
                throw runtime_error(buffer.str());
            }
        }
        endTime = std::chrono::steady_clock::now();
        duration = std::chrono::duration_cast<std::chrono::microseconds>(endTime - startTime);
        deleteTime[it] = static_cast<double>(duration.count()) / 1000000.;

        // Record rotation counts for deletion.
        rle[it] = root.rotateL;
        rre[it] = root.rotateR;
        re[it] = root.rotateL + root.rotateR;

        // Verify that the BURB tree is empty.
        if ( root.empty() == false ) {
            ostringstream buffer;
            buffer << endl << root.size() << " nodes remain in tree following erasure" << endl;
            throw runtime_error(buffer.str());
        }

        // Check the size of the freed list.
#ifndef DISABLE_FREED_LIST
        if ( root.freedSize() != keys ) {
            ostringstream buffer;
            buffer << endl << "freed list size following erasure = " << root.freedSize()
                << "  != number of keys = " << keys << endl;
            throw runtime_error(buffer.str());
        }
#endif
    }

    // Report statistics including means and standard deviations.
    cout << endl << "node size = " << root.nodeSize()
         << " bytes\tnumber of keys in tree = " << treeSize
         << "\titerations = " << iterations << endl << endl;
    
    auto timePair = calcMeanStd<double>(insertTime);
    cout << "insert time = " << setprecision(4) << timePair.first
         << "\tstd dev = " << timePair.second << " seconds" << endl;
         
    timePair = calcMeanStd<double>(searchTime);
    cout << "search time = " << setprecision(4) << timePair.first
         << "\tstd dev = " << timePair.second << " seconds" << endl;
         
    timePair = calcMeanStd<double>(deleteTime);
    cout << "delete time = " << setprecision(4) << timePair.first
         << "\tstd dev = " << timePair.second << " seconds" << endl << endl;

    timePair = calcMeanStd<size_t>(rli);
    cout << "insert rotate left = " << static_cast<size_t>(timePair.first)
         << "\tstd dev = " << static_cast<size_t>(timePair.second);

    timePair = calcMeanStd<size_t>(rri);
    cout << "\trotate right = " << static_cast<size_t>(timePair.first)
         << "\tstd dev = " << static_cast<size_t>(timePair.second);

    timePair = calcMeanStd<size_t>(ri);
    cout << "\ttotal rotate = " << static_cast<size_t>(timePair.first)
         << "\tstd dev = " << static_cast<size_t>(timePair.second) << endl << endl;

    timePair = calcMeanStd<size_t>(rle);
    cout << "delete rotate left = " << static_cast<size_t>(timePair.first)
         << "\tstd dev = " << static_cast<size_t>(timePair.second);

    timePair = calcMeanStd<size_t>(rre);
    cout << "\trotate right = " << static_cast<size_t>(timePair.first)
         << "\tstd dev = " << static_cast<size_t>(timePair.second);

    timePair = calcMeanStd<size_t>(re);
    cout << "\ttotal rotate = " << static_cast<size_t>(timePair.first)
         << "\tstd dev = " << static_cast<size_t>(timePair.second) << endl << endl;
         
    // Clear the BURB tree.
    root.clear();

    return 0;
}


==> anc/test_llrbTree.cpp <==
/*
 * Modifications Copyright (c) 2024 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * Left-leaning red-black tree test program
 *
 * To build the test executable, compile via:
 * 
 * g++ -std=c++11 -O3 -o test_llrbTree test_llrbTree.cpp
 * 
 * To insert the keys in increasing, not random, order, compile via:
 * 
 * g++ -std=c++11 -O3 -D INSERT_INORDER -o test_llrbTree test_llrbTree.cpp
 * 
 * To delete the keys in increasing, not random, order, compile via:
 * 
 * g++ -std=c++11 -O3 -D DELETE_INORDER -o test_llrbTree test_llrbTree.cpp
 * 
 * To delete the keys in decreasing, not random, order, compile via:
 * 
 * g++ -std=c++11 -O3 -D DELETE_REVORDER -o test_burbTree test_llrbTree.cpp
 * 
 * To only insert and delete without verifying or searching, compile via:
 * 
 * g++ -std=c++11 -O3 -D INSERT_DELETE_ONLY -o test_llrbTree test_llrbTree.cpp
 * 
 * The llrbTree.h file describes other compilation options.
 * 
 * Usage:
 * 
 * test_llrbTree [-k K] [-i I]
 * 
 * where the command-line options are interpreted as follows.
 * 
 * -k The number of keys to insert into the LLRB tree
 * 
 * -i The number of times to iterate the test
 */

#include "llrbTree.h"

#include <algorithm>
#include <chrono>
#include <cstdint>
#include <cstdlib>
#include <cstring>
#include <exception>
#include <iomanip>
#include <iostream>
#include <random>
#include <sstream>
#include <string>
#include <stdexcept>
#include <utility>
#include <vector>

/*
  * Calculate the mean and standard deviation of the elements of a vector.
  *
  * Calling parameter:
  *
  * vec - a vector
  * 
  * return a pair that contains the mean and standard deviation
  */
 template <typename T>
 std::pair<double, double> calcMeanStd(std::vector<T> const& vec) {
    double sum = 0, sum2 = 0;
    for (size_t i = 0; i < vec.size(); ++i) {
        double v = static_cast<double>(vec[i]);
        sum += v;
        sum2 += v * v;
    }
    double n = static_cast<double>(vec.size());
    return std::make_pair(sum / n, sqrt((n * sum2) - (sum * sum)) / n);
}

int main(int argc, char **argv) {
    
    using std::cout;
    using std::endl;
    using std::ostringstream;
    using std::runtime_error;
    using std::setprecision;
    using std::shuffle;
    using std::string;
    using std::vector;

    int iterations = 1;
    int keys = 4194304;

    // Parse the command-line arguments.
    for (size_t i = 1; i < argc; ++i) {
        if (0 == strcmp(argv[i], "-k") || 0 == strcmp(argv[i], "--keys")) {
            keys = atol(argv[++i]);
            if (keys <= 0) {
                ostringstream buffer;
                buffer << "\n\nnodes = " << keys << "  <= 0" << endl;
                throw runtime_error(buffer.str());
            }
            continue;
        }
        if (0 == strcmp(argv[i], "-i") || 0 == strcmp(argv[i], "--iterations")) {
            iterations = atol(argv[++i]);
            if (iterations <= 0) {
                ostringstream buffer;
                buffer << "\n\niterations = " << iterations << "  <= 0" << endl;
                throw runtime_error(buffer.str());
            }
            continue;
        }
        {
            ostringstream buffer;
            buffer << "\n\nillegal command-line argument: " << argv[i] << endl;
            throw runtime_error(buffer.str());
        }
    }

    // Create vectors to store the execution times and rotations for each iteration.
    vector<double> insertTime(iterations), searchTime(iterations), deleteTime(iterations);
    vector<size_t> rli(iterations), rri(iterations), rle(iterations), rre(iterations);
    vector<size_t> ri(iterations), re(iterations);

    // Create two vectors of unique unsigned integers as large as keys.
    vector<uint32_t> insertNumbers(keys);
    for (size_t i = 0; i < keys; ++i) {
        insertNumbers[i] = i;
    }
    vector<uint32_t> deleteNumbers(insertNumbers);

    // Prepare to shuffle the vector of integers.
    std::mt19937_64 g(std::mt19937_64::default_seed);

    // Create an RB tree that has integer keys and preallocate its freed list.
    llrbTree<uint32_t> root;
    root.freedPreallocate( keys );
#ifndef DISABLE_FREED_LIST
    if ( root.freedSize() != keys ) {
        ostringstream buffer;
        buffer << endl << "freed list size following pre-allocate = " << root.freedSize()
               << "  != number of keys = " << keys << endl;
        throw runtime_error(buffer.str());
    }
#endif

    // Build and test the RB tree.
    size_t treeSize;
    for (size_t it = 0; it < iterations; ++it) {

        // Reset the rotation counters to 0.
        root.rotateL = root.rotateR = 0;

        // Shuffle the keys and add each key to the LLRB tree.
#ifndef INSERT_INORDER
        shuffle(insertNumbers.begin(), insertNumbers.end(), g);
#endif
        auto startTime = std::chrono::steady_clock::now();
        for (size_t i = 0; i < insertNumbers.size(); ++i) {
            if ( root.insert( insertNumbers[i] ) == false) {
                ostringstream buffer;
                buffer << endl << "key " << insertNumbers[i] << " is already in tree for insert" << endl;
                throw runtime_error(buffer.str());
            }
        }
        auto endTime = std::chrono::steady_clock::now();
        auto duration = std::chrono::duration_cast<std::chrono::microseconds>(endTime - startTime);
        insertTime[it] = static_cast<double>(duration.count()) / 1000000.;

        // Record rotation counts for insertion.
        rli[it] = root.rotateL;
        rri[it] = root.rotateR;
        ri[it] = root.rotateL + root.rotateR;

        // Verify that the correct number of nodes were added to the LLRB tree.
        treeSize = root.size();
        if (treeSize != insertNumbers.size()) {
            ostringstream buffer;
            buffer << endl << "expected size for tree = " << treeSize
                   << " differs from actual size = " << insertNumbers.size() << endl;
            throw runtime_error(buffer.str());
        }

#ifndef INSERT_DELETE_ONLY
        // Verify that each path to the bottom of the string tree has an equal
        // number of BLACK nodes and check the validity of the tree.
        root.checkTree();

        // No need to reshuffle the keys prior to searching the LLRB tree
        // for each key because search does not rebalance the tree and
        // hence the insertion order of the keys is irrelevant to search.
        startTime = std::chrono::steady_clock::now();
        for (size_t i = 0; i < insertNumbers.size(); ++i) {
            if ( root.contains( insertNumbers[i] ) == false ) {
                ostringstream buffer;
                buffer << endl << "key " << insertNumbers[i] << " is not in tree for contains" << endl;
                throw runtime_error(buffer.str());
            }
        }
        endTime = std::chrono::steady_clock::now();
        duration = std::chrono::duration_cast<std::chrono::microseconds>(endTime - startTime);
        searchTime[it] = static_cast<double>(duration.count()) / 1000000.;
#endif

        // Reset the rotation counters to 0.
        root.rotateL = root.rotateR = 0;

        // Reshuffle the keys prior to deleting each key from the LLRB tree
        // because deletion rebalances the tree and hence the insertion
        // order of the keys may influence the performance of deletion.
        //
        // If a freed list is used, each deleted node is prepended to the
        // list. Hence, deletion of nodes from the tree in reverse order
        // restores the order of nodes on the freed list prior to insertion
        // of the noes into the tree.
        #if !defined(DELETE_INORDER) && !defined(DELETE_REVORDER)
        shuffle(deleteNumbers.begin(), deleteNumbers.end(), g);
#endif
        startTime = std::chrono::steady_clock::now();
#ifndef DELETE_REVORDER
        for (size_t i = 0; i < deleteNumbers.size(); ++i)
#else
        for (int64_t i = deleteNumbers.size()-1; i >= 0; --i)
#endif
        {
            if ( root.erase( deleteNumbers[i] ) == false ) {
                ostringstream buffer;
                buffer << endl << "key " << deleteNumbers[i] << " is not in tree for erase" << endl;
                throw runtime_error(buffer.str());
            }
        }
        endTime = std::chrono::steady_clock::now();
        duration = std::chrono::duration_cast<std::chrono::microseconds>(endTime - startTime);
        deleteTime[it] = static_cast<double>(duration.count()) / 1000000.;

        // Record rotation counts for deletion.
        rle[it] = root.rotateL;
        rre[it] = root.rotateR;
        re[it] = root.rotateL + root.rotateR;

        // Verify that the RB tree is empty.
        if ( root.empty() == false ) {
            ostringstream buffer;
            buffer << endl << root.size() << " nodes remain in tree following erasure" << endl;
            throw runtime_error(buffer.str());
        }

        // Check the size of the freed list.
#ifndef DISABLE_FREED_LIST
        if ( root.freedSize() != keys ) {
            ostringstream buffer;
            buffer << endl << "freed list size following erasure = " << root.freedSize()
                << "  != number of keys = " << keys << endl;
            throw runtime_error(buffer.str());
        }
#endif
    }

    // Report statistics including means and standard deviations.
    cout << endl << "node size = " << root.nodeSize()
         << " bytes\tnumber of keys in tree = " << treeSize
         << "\titerations = " << iterations << endl << endl;
    
    auto timePair = calcMeanStd<double>(insertTime);
    cout << "insert time = " << setprecision(4) << timePair.first
         << "\tstd dev = " << timePair.second << " seconds" << endl;
         
    timePair = calcMeanStd<double>(searchTime);
    cout << "search time = " << setprecision(4) << timePair.first
         << "\tstd dev = " << timePair.second << " seconds" << endl;
         
    timePair = calcMeanStd<double>(deleteTime);
    cout << "delete time = " << setprecision(4) << timePair.first
         << "\tstd dev = " << timePair.second << " seconds" << endl << endl;

    timePair = calcMeanStd<size_t>(rli);
    cout << "insert rotate left = " << static_cast<size_t>(timePair.first)
         << "\tstd dev = " << static_cast<size_t>(timePair.second);

    timePair = calcMeanStd<size_t>(rri);
    cout << "\trotate right = " << static_cast<size_t>(timePair.first)
         << "\tstd dev = " << static_cast<size_t>(timePair.second);

    timePair = calcMeanStd<size_t>(ri);
    cout << "\ttotal rotate = " << static_cast<size_t>(timePair.first)
         << "\tstd dev = " << static_cast<size_t>(timePair.second) << endl << endl;

    timePair = calcMeanStd<size_t>(rle);
    cout << "delete rotate left = " << static_cast<size_t>(timePair.first)
         << "\tstd dev = " << static_cast<size_t>(timePair.second);

    timePair = calcMeanStd<size_t>(rre);
    cout << "\trotate right = " << static_cast<size_t>(timePair.first)
         << "\tstd dev = " << static_cast<size_t>(timePair.second);

    timePair = calcMeanStd<size_t>(re);
    cout << "\ttotal rotate = " << static_cast<size_t>(timePair.first)
         << "\tstd dev = " << static_cast<size_t>(timePair.second) << endl << endl;
         
    // Clear the LLRB tree.
    root.clear();

    return 0;
}


==> anc/test_stdSet.cpp <==
/*
 * Copyright (c) 2024 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * std::set test program
 *
 * To build the test executable, compile via:
 * 
 * g++ -std=c++20 -O3 -o test_stdSet test_stdSet.cpp
 * 
 * To insert the keys in increasing, not random, order, compile via:
 * 
 * g++ -std=c++11 -O3 -D INSERT_INORDER -o test_stdSet test_stdSet.cpp
 * 
 * To delete the keys in increasing, not random, order, compile via:
 * 
 * g++ -std=c++11 -O3 -D DELETE_INORDER -o test_stdSet test_stdSet.cpp
 * 
 * To delete the keys in decreasing, not random, order, compile via:
 * 
 * g++ -std=c++11 -O3 -D DELETE_REVORDER -o test_burbTree test_stdSet.cpp
 * 
 * Usage:
 * 
 * test_stdSet [-k K] [-i I]
 * 
 * where the command-line options are interpreted as follows.
 * 
 * -k The number of keys to insert into the set
 * 
 * -i The number of times to iterate the test
 */

#include <algorithm>
#include <chrono>
#include <cstdint>
#include <cstdlib>
#include <cstring>
#include <exception>
#include <iomanip>
#include <iostream>
#include <random>
#include <set>
#include <sstream>
#include <string>
#include <stdexcept>
#include <vector>

int main(int argc, char **argv) {
    
    using std::cout;
    using std::endl;
    using std::ostringstream;
    using std::runtime_error;
    using std::set;
    using std::setprecision;
    using std::shuffle;
    using std::string;
    using std::vector;

    int iterations = 1;
    int keys = 4194304;

    // Parse the command-line arguments.
    for (size_t i = 1; i < argc; ++i) {
        if (0 == strcmp(argv[i], "-k") || 0 == strcmp(argv[i], "--keys")) {
            keys = atol(argv[++i]);
            if (keys <= 0) {
                ostringstream buffer;
                buffer << "\n\nnodes = " << keys << "  <= 0" << endl;
                throw runtime_error(buffer.str());
            }
            continue;
        }
        if (0 == strcmp(argv[i], "-i") || 0 == strcmp(argv[i], "--iterations")) {
            iterations = atol(argv[++i]);
            if (iterations <= 0) {
                ostringstream buffer;
                buffer << "\n\niterations = " << iterations << "  <= 0" << endl;
                throw runtime_error(buffer.str());
            }
            continue;
        }
        {
            ostringstream buffer;
            buffer << "\n\nillegal command-line argument: " << argv[i] << endl;
            throw runtime_error(buffer.str());
        }
    }

    // Create vectors to store the execution times for each iteration.
    vector<double> insertTime(iterations), searchTime(iterations), deleteTime(iterations);

    // Create two vectors of unique unsigned integers as large as keys.
    vector<uint32_t> insertNumbers(keys);
    for (size_t i = 0; i < keys; ++i) {
        insertNumbers[i] = i;
    }
    vector<uint32_t> deleteNumbers(insertNumbers);

    // Prepare to shuffle the vector of integers.
    std::mt19937_64 g(std::mt19937_64::default_seed);

    // Create std::set that has integer keys.
    set<uint32_t> root;

    // Build and test std::set.
    size_t treeSize;
    for (size_t it = 0; it < iterations; ++it) {

        // Shuffle the keys and insert each key into std::set.
#ifndef INSERT_INORDER
        shuffle(insertNumbers.begin(), insertNumbers.end(), g);
#endif
        auto startTime = std::chrono::steady_clock::now();
        for (size_t i = 0; i < insertNumbers.size(); ++i) {
            if ( root.insert( insertNumbers[i] ).second == false) {
                ostringstream buffer;
                buffer << endl << "key " << insertNumbers[i] << " is already in tree for insert" << endl;
                throw runtime_error(buffer.str());
            }
        }
        auto endTime = std::chrono::steady_clock::now();
        auto duration = std::chrono::duration_cast<std::chrono::microseconds>(endTime - startTime);
        insertTime[it] = static_cast<double>(duration.count()) / 1000000.;

        // No need to reshuffle the keys prior to searching std::set
        // for each key because search does not rebalance the tree and
        // hence the insertion order of the keys is irrelevant to search.
        startTime = std::chrono::steady_clock::now();
        for (size_t i = 0; i < insertNumbers.size(); ++i) {
            if ( root.contains( insertNumbers[i] ) == false ) { // contains() requires C++ 20
                ostringstream buffer;
                buffer << endl << "key " << insertNumbers[i] << " is not in set for contains" << endl;
                throw runtime_error(buffer.str());
            }
        }
        endTime = std::chrono::steady_clock::now();
        duration = std::chrono::duration_cast<std::chrono::microseconds>(endTime - startTime);
        searchTime[it] = static_cast<double>(duration.count()) / 1000000.;

        // Reshuffle the keys prior to deleting each key from std::set
        // because deletion rebalances the tree and hence the insertion
        // order of the keys may influence the performance of deletion.
#if !defined(DELETE_INORDER) && !defined(DELETE_REVORDER)
        shuffle(deleteNumbers.begin(), deleteNumbers.end(), g);
#endif
        startTime = std::chrono::steady_clock::now();
#ifndef DELETE_REVORDER
        for (size_t i = 0; i < deleteNumbers.size(); ++i)
#else
        for (int64_t i = deleteNumbers.size()-1; i >= 0; --i)
#endif
        {
            if ( root.erase( deleteNumbers[i] ) == false ) {
                ostringstream buffer;
                buffer << endl << "key " << deleteNumbers[i] << " is not in set for erase" << endl;
                throw runtime_error(buffer.str());
            }
        }
        endTime = std::chrono::steady_clock::now();
        duration = std::chrono::duration_cast<std::chrono::microseconds>(endTime - startTime);
        deleteTime[it] = static_cast<double>(duration.count()) / 1000000.;

        // Verify that the std::set is empty
        if ( root.empty() == false ) {
            ostringstream buffer;
            buffer << endl << root.size() << " keys remain in set following erasure" << endl;
            throw runtime_error(buffer.str());
        }
    }

    // Compute the means and standard deviations.
    double sumI = 0, sumI2 = 0, sumS = 0, sumS2 = 0, sumD = 0, sumD2 = 0;
    for (size_t i = 0; i < iterations; ++i) {
        sumI += insertTime[i];
        sumI2 += insertTime[i] * insertTime[i];
        sumS += searchTime[i];
        sumS2 += searchTime[i] * searchTime[i];
        sumD += deleteTime[i];
        sumD2 += deleteTime[i] * deleteTime[i];
    }
    double n = static_cast<double>(iterations);
    double insertMean = sumI / n;
    double searchMean = sumS / n;
    double deleteMean = sumD / n;
    double insertStdDev = sqrt((n * sumI2) - (sumI * sumI)) / n;
    double searchStdDev = sqrt((n * sumS2) - (sumS * sumS)) / n;
    double deleteStdDev = sqrt((n * sumD2) - (sumD * sumD)) / n;

    // Report the statistics.
    cout << endl << "number of keys in set = " << keys
         << "\titerations = " << iterations << endl << endl;
    
    cout << "insert time = " << setprecision(4) << insertMean
         << "\tstd dev = " << insertStdDev << endl;
    cout << "search time = " << setprecision(4) << searchMean
         << "\tstd dev = " << searchStdDev << endl;
    cout << "delete time = " << setprecision(4) << deleteMean
         << "\tstd dev = " << deleteStdDev << endl << endl;

    // Clear the set.
    root.clear();

    return 0;
}


==> anc/test_tdrbTree.cpp <==
/*
 * Modifications Copyright (c) 2024 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * Top-down red-black tree test program
 *
 * To build the test executable, compile via:
 * 
 * g++ -std=c++11 -O3 -o test_tdrbTree test_tdrbTree.cpp
 * 
 * To insert the keys in increasing, not random, order, compile via:
 * 
 * g++ -std=c++11 -O3 -D INSERT_INORDER -o test_tdrbTree test_tdrbTree.cpp
 * 
 * To delete the keys in increasing, not random, order, compile via:
 * 
 * g++ -std=c++11 -O3 -D DELETE_INORDER -o test_tdrbTree test_tdrbTree.cpp
 * 
 * To only insert and delete without verifying or searching, compile via:
 * 
 * g++ -std=c++11 -O3 -D INSERT_DELETE_ONLY -o test_tdrbTree test_tdrbTree.cpp
 * 
 * The tdrbTree.h file describes other compilation options.
 * 
 * Usage:
 * 
 * test_tdrbTree [-k K] [-i I]
 * 
 * where the command-line options are interpreted as follows.
 * 
 * -k The number of keys to insert into the TDRB tree
 * 
 * -i The number of times to iterate the test
 */

#include "tdrbTree.h"

#include <algorithm>
#include <chrono>
#include <cstdint>
#include <cstdlib>
#include <cstring>
#include <exception>
#include <iomanip>
#include <iostream>
#include <random>
#include <sstream>
#include <string>
#include <stdexcept>
#include <utility>
#include <vector>

/*
  * Calculate the mean and standard deviation of the elements of a vector.
  *
  * Calling parameter:
  *
  * vec - a vector
  * 
  * return a pair that contains the mean and standard deviation
  */
 template <typename T>
std::pair<double, double> calcMeanStd(std::vector<T> const& vec) {
  double sum = 0, sum2 = 0;
  for (size_t i = 0; i < vec.size(); ++i) {
    double v = static_cast<double>(vec[i]);
    sum += v;
    sum2 += v * v;
  }
double n = static_cast<double>(vec.size());
return std::make_pair(sum / n, sqrt((n * sum2) - (sum * sum)) / n);
}

int main(int argc, char **argv) {
    
    using std::cout;
    using std::endl;
    using std::ostringstream;
    using std::runtime_error;
    using std::setprecision;
    using std::shuffle;
    using std::string;
    using std::vector;

    int iterations = 1;
    int keys = 4194304;

    // Parse the command-line arguments.
    for (size_t i = 1; i < argc; ++i) {
        if (0 == strcmp(argv[i], "-k") || 0 == strcmp(argv[i], "--keys")) {
            keys = atol(argv[++i]);
            if (keys <= 0) {
                ostringstream buffer;
                buffer << "\n\nnodes = " << keys << "  <= 0" << endl;
                throw runtime_error(buffer.str());
            }
            continue;
        }
        if (0 == strcmp(argv[i], "-i") || 0 == strcmp(argv[i], "--iterations")) {
            iterations = atol(argv[++i]);
            if (iterations <= 0) {
                ostringstream buffer;
                buffer << "\n\niterations = " << iterations << "  <= 0" << endl;
                throw runtime_error(buffer.str());
            }
            continue;
        }
        {
            ostringstream buffer;
            buffer << "\n\nillegal command-line argument: " << argv[i] << endl;
            throw runtime_error(buffer.str());
        }
    }

    // Create vectors to store the execution times and rotations for each iteration.
    vector<double> insertTime(iterations), searchTime(iterations), deleteTime(iterations);
    vector<size_t> sri(iterations), dri(iterations), sre(iterations), dre(iterations);
    vector<size_t> ri(iterations), re(iterations);

    // Create two vectors of unique unsigned integers as large as keys.
    vector<uint32_t> insertNumbers(keys);
    for (size_t i = 0; i < keys; ++i) {
        insertNumbers[i] = i;
    }
    vector<uint32_t> deleteNumbers(insertNumbers);

    // Prepare to shuffle the vector of integers.
    std::mt19937_64 g(std::mt19937_64::default_seed);

    // Create an RB tree that has integer keys and preallocate its freed list.
    tdrbTree<uint32_t> root;
    root.freedPreallocate( keys );
#ifndef DISABLE_FREED_LIST
    if ( root.freedSize() != keys ) {
        ostringstream buffer;
        buffer << endl << "freed list size following pre-allocate = " << root.freedSize()
               << "  != number of keys = " << keys << endl;
        throw runtime_error(buffer.str());
    }
#endif

    // Build and test the TDRB tree.
    size_t treeSize;
    for (size_t it = 0; it < iterations; ++it) {

        // Reset the rotation counters to 0.
        root.singleRotationCount = root.doubleRotationCount = 0;

        // Shuffle the keys and add each key to the TDRB tree.
#ifndef INSERT_INORDER
        shuffle(insertNumbers.begin(), insertNumbers.end(), g);
#endif
        auto startTime = std::chrono::steady_clock::now();
        for (size_t i = 0; i < insertNumbers.size(); ++i) {
            if ( root.insert( insertNumbers[i] ) == false) {
                ostringstream buffer;
                buffer << endl << "key " << insertNumbers[i] << " is already in tree for insert" << endl;
                throw runtime_error(buffer.str());
            }
        }
        auto endTime = std::chrono::steady_clock::now();
        auto duration = std::chrono::duration_cast<std::chrono::microseconds>(endTime - startTime);
        insertTime[it] = static_cast<double>(duration.count()) / 1000000.;

        // Record rotation counts for insertion.
        sri[it] = root.singleRotationCount;
        dri[it] = root.doubleRotationCount;
        // A double rotation also counts 2 single rotations
        ri[it] = root.singleRotationCount - 2*root.doubleRotationCount;

#ifndef INSERT_DELETE_ONLY
        // Verify that the correct number of nodes were added to the TDRB tree.
        treeSize = root.size();
        if (treeSize != insertNumbers.size()) {
            ostringstream buffer;
            buffer << endl << "expected size for tree = " << treeSize
                   << " differs from actual size = " << insertNumbers.size() << endl;
            throw runtime_error(buffer.str());
        }

        // Verify that each path to the bottom of the string tree has an equal
        // number of BLACK nodes and check the validity of the tree.
        root.checkTree();

        // No need to reshuffle the keys prior to searching the TDRB tree
        // for each key because search does not rebalance the tree and
        // hence the insertion order of the keys is irrelevant to search.
        startTime = std::chrono::steady_clock::now();
        for (size_t i = 0; i < insertNumbers.size(); ++i) {
            if ( root.contains( insertNumbers[i] ) == false ) {
                ostringstream buffer;
                buffer << endl << "key " << insertNumbers[i] << " is not in tree for contains" << endl;
                throw runtime_error(buffer.str());
            }
        }
        endTime = std::chrono::steady_clock::now();
        duration = std::chrono::duration_cast<std::chrono::microseconds>(endTime - startTime);
        searchTime[it] = static_cast<double>(duration.count()) / 1000000.;
#endif

        // Reset the rotation counters to 0.
        root.singleRotationCount = root.doubleRotationCount = 0;

        // Reshuffle the keys prior to deleting each key from the TDRB tree
        // because deletion rebalances the tree and hence the insertion
        // order of the keys may influence the performance of deletion.
        //
        // If a freed list is used, each deleted node is prepended to the
        // list. Hence, deletion of nodes from the tree in reverse order
        // restores the order of nodes on the freed list prior to insertion
        // of the noes into the tree.
        #if !defined(DELETE_INORDER) && !defined(DELETE_REVORDER)
        shuffle(deleteNumbers.begin(), deleteNumbers.end(), g);
#endif
        startTime = std::chrono::steady_clock::now();
#ifndef DELETE_REVORDER
        for (size_t i = 0; i < deleteNumbers.size(); ++i)
#else
        for (int64_t i = deleteNumbers.size()-1; i >= 0; --i)
#endif
        {
            if ( root.erase( deleteNumbers[i] ) == false ) {
                ostringstream buffer;
                buffer << endl << "key " << deleteNumbers[i] << " is not in tree for erase" << endl;
                throw runtime_error(buffer.str());
            }
        }
        endTime = std::chrono::steady_clock::now();
        duration = std::chrono::duration_cast<std::chrono::microseconds>(endTime - startTime);
        deleteTime[it] = static_cast<double>(duration.count()) / 1000000.;

       // Record rotation counts for deletion.
        sre[it] = root.singleRotationCount;
        dre[it] = root.doubleRotationCount;
        // A double rotation also counts 2 single rotations
        re[it] = root.singleRotationCount - 2*root.doubleRotationCount;
        
        // Verify that the TDRB tree is empty.
        if ( root.empty() == false ) {
            ostringstream buffer;
            buffer << endl << root.size() << " nodes remain in tree following erasure" << endl;
            throw runtime_error(buffer.str());
        }

        // Check the size of the freed list.
#ifndef DISABLE_FREED_LIST
        if ( root.freedSize() != keys ) {
            ostringstream buffer;
            buffer << endl << "freed list size following erasure = " << root.freedSize()
                << "  != number of keys = " << keys << endl;
            throw runtime_error(buffer.str());
        }
#endif
    }

    // Report statistics including means and standard deviations.
    cout << endl << "node size = " << root.nodeSize()
         << " bytes\tnumber of keys in tree = " << treeSize
         << "\titerations = " << iterations << endl << endl;
    
    auto timePair = calcMeanStd<double>(insertTime);
    cout << "insert time = " << setprecision(4) << timePair.first
         << "\tstd dev = " << timePair.second << " seconds" << endl;
         
    timePair = calcMeanStd<double>(searchTime);
    cout << "search time = " << setprecision(4) << timePair.first
         << "\tstd dev = " << timePair.second << " seconds" << endl;
         
    timePair = calcMeanStd<double>(deleteTime);
    cout << "delete time = " << setprecision(4) << timePair.first
         << "\tstd dev = " << timePair.second << " seconds" << endl << endl;

    timePair = calcMeanStd<size_t>(ri);
    cout << "insert single rotate = " << static_cast<size_t>(timePair.first)
         << "\tstd dev = " << static_cast<size_t>(timePair.second);

    timePair = calcMeanStd<size_t>(dri);
    cout << "\tdouble rotate = " << static_cast<size_t>(timePair.first)
         << "\tstd dev = " << static_cast<size_t>(timePair.second);

    timePair = calcMeanStd<size_t>(sri);
    cout << "\ttotal rotate = " << static_cast<size_t>(timePair.first)
         << "\tstd dev = " << static_cast<size_t>(timePair.second) << endl << endl;

    timePair = calcMeanStd<size_t>(re);
    cout << "delete single rotate = " << static_cast<size_t>(timePair.first)
         << "\tstd dev = " << static_cast<size_t>(timePair.second);

    timePair = calcMeanStd<size_t>(dre);
    cout << "\tdouble rotate = " << static_cast<size_t>(timePair.first)
         << "\tstd dev = " << static_cast<size_t>(timePair.second);

    timePair = calcMeanStd<size_t>(sre);
    cout << "\ttotal rotate = " << static_cast<size_t>(timePair.first)
         << "\tstd dev = " << static_cast<size_t>(timePair.second) << endl << endl;

    // Clear the TDRB tree.
    root.clear();

    return 0;
}

